Measurement of the Coherent Elastic Neutrino-Nucleus Scattering Cross Section on CsI by COHERENT

We measured the cross section of coherent elastic neutrino-nucleus scattering (\cevns{}) using a CsI[Na] scintillating crystal in a high flux of neutrinos produced at the Spallation Neutron Source (SNS) at Oak Ridge National Laboratory. New data collected before detector decommissioning has more than doubled the dataset since the first observation of \cevns{}, achieved with this detector. Systematic uncertainties have also been reduced with an updated quenching model, allowing for improved precision. With these analysis improvements, the COHERENT collaboration determined the cross section to be $(165^{+30}_{-25})\times10^{-40}$~cm$^2$, consistent with the standard model, giving the most precise measurement of \cevns{} yet. The timing structure of the neutrino beam has been exploited to compare the \cevns{} cross section from scattering of different neutrino flavors. This result places leading constraints on neutrino non-standard interactions while testing lepton flavor universality and measures the weak mixing angle as $\sin^2\theta_{W}=0.220^{+0.028}_{-0.026}$ at $Q^2\approx(50\text{ MeV})^2$

==> anc/brnPE.txt <==
0.5 0
1.5 0
2.5 0
3.5 0
4.5 0
5.5 0
6.5 0
7.5 0.00291701
8.5 0.00918906
9.5 0.0147729
10.5 0.0196196
11.5 0.0236697
12.5 0.026882
13.5 0.029254
14.5 0.0308306
15.5 0.0316989
16.5 0.0319742
17.5 0.031783
18.5 0.0312481
19.5 0.0304783
20.5 0.0295631
21.5 0.0285721
22.5 0.0275554
23.5 0.0265473
24.5 0.0255683
25.5 0.0246291
26.5 0.0237329
27.5 0.0228784
28.5 0.0220617
29.5 0.0212783
30.5 0.0205247
31.5 0.0197989
32.5 0.0191009
33.5 0.018433
34.5 0.0177988
35.5 0.017203
36.5 0.0166502
37.5 0.0161442
38.5 0.0156871
39.5 0.0152791
40.5 0.0149183
41.5 0.0146009
42.5 0.0143213
43.5 0.0140731
44.5 0.0138492
45.5 0.013643
46.5 0.0134485
47.5 0.0132607
48.5 0.0130758
49.5 0.0128912
50.5 0.0127055
51.5 0.0125183
52.5 0.0123296
53.5 0.0121401
54.5 0.0119504
55.5 0.0117614
56.5 0.0115738
57.5 0.0113879
58.5 0.0112043
59.5 0.0110228
60.5 0.0108435
61.5 0.0106661
62.5 0.0104904
63.5 0.0103161
64.5 0.0101429
65.5 0.00997033
66.5 0.00979832
67.5 0.00962661
68.5 0.0094549
69.5 0.00928312
70.5 0.00911118
71.5 0.00893894
72.5 0.00876649
73.5 0.00859365
74.5 0.00842044
75.5 0.00824701
76.5 0.0080732
77.5 0.00789925
78.5 0.00772506
79.5 0.00755081
80.5 0.00737648
81.5 0.00720225
82.5 0.00702821
83.5 0.00685448
84.5 0.0066812
85.5 0.00650854
86.5 0.00633667
87.5 0.00616578
88.5 0.00599607
89.5 0.00582777
90.5 0.00566113
91.5 0.00549639
92.5 0.00533381
93.5 0.00517366
94.5 0.00501622
95.5 0.00486177
96.5 0.00471059
97.5 0.00456294
98.5 0.00441909
99.5 0.00427927
100.5 0.00414374
101.5 0.00401269
102.5 0.0038863
103.5 0.00376474
104.5 0.00364812
105.5 0.00353654
106.5 0.00343007
107.5 0.00332871
108.5 0.00323246
109.5 0.00314127
110.5 0.00305505
111.5 0.00297367
112.5 0.00289698
113.5 0.00282481
114.5 0.00275695
115.5 0.00269316
116.5 0.00263319
117.5 0.00257678
118.5 0.00252365
119.5 0.00247351
120.5 0.00242609
121.5 0.0023811
122.5 0.00233825
123.5 0.00229727
124.5 0.00225791
125.5 0.00221993
126.5 0.00218309
127.5 0.0021472
128.5 0.00211206
129.5 0.00207751
130.5 0.00204342
131.5 0.00200966
132.5 0.00197613
133.5 0.00194278
134.5 0.00190953
135.5 0.00187636
136.5 0.00184325
137.5 0.00181021
138.5 0.00177723
139.5 0.00174435
140.5 0.00171161
141.5 0.00167905
142.5 0.00164671
143.5 0.00161466
144.5 0.00158295
145.5 0.00155162
146.5 0.00152075
147.5 0.00149037
148.5 0.00146055
149.5 0.00143133
150.5 0.00140273
151.5 0.00137482
152.5 0.0013476
153.5 0.00132112
154.5 0.00129538
155.5 0.0012704
156.5 0.00124618
157.5 0.00122272
158.5 0.00120002
159.5 0.00117807
160.5 0.00115686
161.5 0.00113636
162.5 0.00111657
163.5 0.00109746
164.5 0.00107899
165.5 0.00106116
166.5 0.00104392
167.5 0.00102726
168.5 0.00101115
169.5 0.000995552
170.5 0.000980454
171.5 0.000965828
172.5 0.000951651
173.5 0.000937893
174.5 0.000924539
175.5 0.000911575
176.5 0.000898984
177.5 0.000886746
178.5 0.000874852
179.5 0.000863287
180.5 0.000852045
181.5 0.000841124
182.5 0.00083051
183.5 0.000820195
184.5 0.000810187
185.5 0.000800479
186.5 0.000791062
187.5 0.000781953
188.5 0.000773135
189.5 0.00076461
190.5 0.000756391
191.5 0.000748471
192.5 0.000740851
193.5 0.000733532
194.5 0.000726514
195.5 0.000719798
196.5 0.000713383
197.5 0.000707268
198.5 0.000701451
199.5 0.00069593
200.5 0.000690701
201.5 0.000685759
202.5 0.000681099
203.5 0.000676715
204.5 0.000672597
205.5 0.000668738
206.5 0.000665126
207.5 0.00066175
208.5 0.000658595
209.5 0.000655648
210.5 0.000652892
211.5 0.000650308
212.5 0.000647877
213.5 0.000645576
214.5 0.000643384
215.5 0.000641274
216.5 0.00063922
217.5 0.000637193
218.5 0.000635164
219.5 0.000633101
220.5 0.000630971
221.5 0.00062874
222.5 0.000626374
223.5 0.000623835
224.5 0.000621087
225.5 0.000618093
226.5 0.000614818
227.5 0.000611223
228.5 0.000607272
229.5 0.000602932
230.5 0.000598169
231.5 0.000592951
232.5 0.00058725
233.5 0.000581038
234.5 0.000574294
235.5 0.000566997
236.5 0.000559132
237.5 0.000550688
238.5 0.000541657
239.5 0.000532038
240.5 0.000521834
241.5 0.000511052
242.5 0.000499707
243.5 0.000487816
244.5 0.000475403
245.5 0.000462496
246.5 0.000449129
247.5 0.000435339
248.5 0.000421168
249.5 0.000406662


==> anc/brnTrec.txt <==
-0.245 0
-0.235 0
-0.225 0
-0.215 0
-0.205 0
-0.195 0
-0.185 0
-0.175 0
-0.165 0
-0.155 0
-0.145 0
-0.135 0
-0.125 0
-0.115 0
-0.105 0
-0.095 0
-0.085 0
-0.075 0
-0.065 0
-0.055 0
-0.045 0
-0.035 0
-0.025 0
-0.015 0
-0.005 0
0.005 0
0.015 0
0.025 0
0.035 0
0.045 0
0.055 0
0.065 0
0.075 0
0.085 0
0.095 0
0.105 0
0.115 0
0.125 0
0.135 0
0.145 0
0.155 0
0.165 0
0.175 0
0.185 2.21066e-05
0.195 5.52666e-05
0.205 0.000234883
0.215 0.000508453
0.225 0.000986509
0.235 0.00156404
0.245 0.0028186
0.255 0.00491873
0.265 0.00729243
0.275 0.0112827
0.285 0.0158007
0.295 0.022289
0.305 0.0293189
0.315 0.038565
0.325 0.0489883
0.335 0.0596741
0.345 0.0746679
0.355 0.0881115
0.365 0.105462
0.375 0.122313
0.385 0.140908
0.395 0.160116
0.405 0.18259
0.415 0.20421
0.425 0.22892
0.435 0.254859
0.445 0.282672
0.455 0.308244
0.465 0.340381
0.475 0.370361
0.485 0.39798
0.495 0.429609
0.505 0.456295
0.515 0.487783
0.525 0.51582
0.535 0.543378
0.545 0.568591
0.555 0.592925
0.565 0.617463
0.575 0.634198
0.585 0.65471
0.595 0.674012
0.605 0.685861
0.615 0.698783
0.625 0.705705
0.635 0.714172
0.645 0.720245
0.655 0.724576
0.665 0.72664
0.675 0.721157
0.685 0.715296
0.695 0.70621
0.705 0.697235
0.715 0.681783
0.725 0.667126
0.735 0.643997
0.745 0.623894
0.755 0.599924
0.765 0.576105
0.775 0.547847
0.785 0.519354
0.795 0.489574
0.805 0.458381
0.815 0.431348
0.825 0.40244
0.835 0.372483
0.845 0.342672
0.855 0.315086
0.865 0.286394
0.875 0.261002
0.885 0.237906
0.895 0.214647
0.905 0.193599
0.915 0.17375
0.925 0.153578
0.935 0.138805
0.945 0.120758
0.955 0.107195
0.965 0.0938012
0.975 0.0806229
0.985 0.0689644
0.995 0.0588727
1.005 0.0498449
1.015 0.0414721
1.025 0.0340995
1.035 0.0272796
1.045 0.0220072
1.055 0.0177958
1.065 0.013999
1.075 0.0105476
1.085 0.0084779
1.095 0.00681437
1.105 0.00536915
1.115 0.00445725
1.125 0.00389077
1.135 0.00318612
1.145 0.0027053
1.155 0.00234054
1.165 0.00167181
1.175 0.0012739
1.185 0.000828999
1.195 0.000563719
1.205 0.000414499
1.215 0.000320546
1.225 0.000245936
1.235 0.000179616
1.245 0.000151983
1.255 0.000110533
1.265 8.56632e-05
1.275 8.28999e-05
1.285 8.01366e-05
1.295 8.84266e-05
1.305 6.90833e-05
1.315 8.01366e-05
1.325 6.35566e-05
1.335 5.52666e-05
1.345 4.14499e-05
1.355 5.80299e-05
1.365 6.63199e-05
1.375 6.07933e-05
1.385 7.46099e-05
1.395 4.14499e-05
1.405 4.97399e-05
1.415 5.80299e-05
1.425 5.80299e-05
1.435 6.63199e-05
1.445 6.35566e-05
1.455 4.42133e-05
1.465 6.07933e-05
1.475 6.90833e-05
1.485 7.46099e-05
1.495 3.86866e-05
1.505 5.25033e-05
1.515 6.63199e-05
1.525 5.80299e-05
1.535 5.52666e-05
1.545 5.52666e-05
1.555 6.90833e-05
1.565 3.316e-05
1.575 6.35566e-05
1.585 6.07933e-05
1.595 4.69766e-05
1.605 5.80299e-05
1.615 7.18466e-05
1.625 6.07933e-05
1.635 4.42133e-05
1.645 4.69766e-05
1.655 3.59233e-05
1.665 3.03966e-05
1.675 5.25033e-05
1.685 8.84266e-05
1.695 5.25033e-05
1.705 4.69766e-05
1.715 5.52666e-05
1.725 7.73732e-05
1.735 5.25033e-05
1.745 6.35566e-05
1.755 5.25033e-05
1.765 3.59233e-05
1.775 6.07933e-05
1.785 6.63199e-05
1.795 5.52666e-05
1.805 4.97399e-05
1.815 4.42133e-05
1.825 6.07933e-05
1.835 5.52666e-05
1.845 4.42133e-05
1.855 4.14499e-05
1.865 3.86866e-05
1.875 5.25033e-05
1.885 3.03966e-05
1.895 5.25033e-05
1.905 6.63199e-05
1.915 2.76333e-05
1.925 3.86866e-05
1.935 6.07933e-05
1.945 7.46099e-05
1.955 6.63199e-05
1.965 5.52666e-05
1.975 3.86866e-05
1.985 5.52666e-05
1.995 3.86866e-05
2.005 6.63199e-05
2.015 4.97399e-05
2.025 3.59233e-05
2.035 6.07933e-05
2.045 2.76333e-05
2.055 5.52666e-05
2.065 4.42133e-05
2.075 6.07933e-05
2.085 3.86866e-05
2.095 6.63199e-05
2.105 4.69766e-05
2.115 4.14499e-05
2.125 5.52666e-05
2.135 5.25033e-05
2.145 7.18466e-05
2.155 4.69766e-05
2.165 4.97399e-05
2.175 3.86866e-05
2.185 4.97399e-05
2.195 3.03966e-05
2.205 4.42133e-05
2.215 2.21066e-05
2.225 3.59233e-05
2.235 3.86866e-05
2.245 7.18466e-05
2.255 4.42133e-05
2.265 4.69766e-05
2.275 3.316e-05
2.285 5.25033e-05
2.295 4.97399e-05
2.305 5.25033e-05
2.315 4.42133e-05
2.325 5.52666e-05
2.335 5.25033e-05
2.345 7.46099e-05
2.355 1.658e-05
2.365 5.52666e-05
2.375 3.316e-05
2.385 2.487e-05
2.395 2.76333e-05
2.405 4.42133e-05
2.415 2.21066e-05
2.425 3.03966e-05
2.435 3.316e-05
2.445 3.86866e-05
2.455 4.42133e-05
2.465 2.487e-05
2.475 4.97399e-05
2.485 6.07933e-05
2.495 3.59233e-05
2.505 4.14499e-05
2.515 4.14499e-05
2.525 2.21066e-05
2.535 3.03966e-05
2.545 3.86866e-05
2.555 3.03966e-05
2.565 3.316e-05
2.575 2.76333e-05
2.585 4.97399e-05
2.595 4.97399e-05
2.605 3.03966e-05
2.615 1.93433e-05
2.625 2.76333e-05
2.635 4.14499e-05
2.645 3.59233e-05
2.655 4.97399e-05
2.665 3.59233e-05
2.675 3.59233e-05
2.685 4.14499e-05
2.695 3.03966e-05
2.705 8.28999e-06
2.715 2.76333e-05
2.725 3.03966e-05
2.735 4.97399e-05
2.745 2.76333e-05
2.755 2.76333e-05
2.765 3.03966e-05
2.775 4.97399e-05
2.785 4.14499e-05
2.795 1.10533e-05
2.805 4.69766e-05
2.815 1.658e-05
2.825 4.42133e-05
2.835 3.59233e-05
2.845 3.03966e-05
2.855 2.21066e-05
2.865 2.487e-05
2.875 3.03966e-05
2.885 2.487e-05
2.895 4.14499e-05
2.905 3.03966e-05
2.915 2.487e-05
2.925 3.03966e-05
2.935 2.76333e-05
2.945 4.42133e-05
2.955 1.10533e-05
2.965 3.86866e-05
2.975 4.97399e-05
2.985 3.03966e-05
2.995 4.42133e-05
3.005 3.86866e-05
3.015 2.487e-05
3.025 3.03966e-05
3.035 1.658e-05
3.045 4.97399e-05
3.055 2.487e-05
3.065 4.69766e-05
3.075 2.21066e-05
3.085 2.487e-05
3.095 2.487e-05
3.105 4.69766e-05
3.115 3.03966e-05
3.125 3.316e-05
3.135 2.487e-05
3.145 2.21066e-05
3.155 3.316e-05
3.165 2.487e-05
3.175 4.69766e-05
3.185 1.38166e-05
3.195 3.59233e-05
3.205 3.03966e-05
3.215 2.487e-05
3.225 3.03966e-05
3.235 2.487e-05
3.245 3.03966e-05
3.255 2.76333e-05
3.265 3.03966e-05
3.275 2.76333e-05
3.285 2.487e-05
3.295 1.10533e-05
3.305 3.03966e-05
3.315 3.03966e-05
3.325 3.03966e-05
3.335 3.86866e-05
3.345 3.59233e-05
3.355 1.658e-05
3.365 5.25033e-05
3.375 3.316e-05
3.385 1.658e-05
3.395 3.86866e-05
3.405 1.38166e-05
3.415 2.487e-05
3.425 2.76333e-05
3.435 1.658e-05
3.445 2.487e-05
3.455 2.76333e-05
3.465 1.658e-05
3.475 1.10533e-05
3.485 2.76333e-05
3.495 3.59233e-05
3.505 1.658e-05
3.515 3.03966e-05
3.525 2.76333e-05
3.535 1.93433e-05
3.545 3.03966e-05
3.555 5.52666e-06
3.565 1.10533e-05
3.575 1.93433e-05
3.585 3.03966e-05
3.595 1.38166e-05
3.605 3.86866e-05
3.615 2.487e-05
3.625 2.487e-05
3.635 1.93433e-05
3.645 3.59233e-05
3.655 2.76333e-05
3.665 1.10533e-05
3.675 8.28999e-06
3.685 1.658e-05
3.695 1.658e-05
3.705 2.21066e-05
3.715 2.76333e-05
3.725 1.10533e-05
3.735 1.38166e-05
3.745 1.658e-05
3.755 2.76333e-05
3.765 2.76333e-06
3.775 2.21066e-05
3.785 1.38166e-05
3.795 1.658e-05
3.805 2.76333e-06
3.815 2.487e-05
3.825 2.487e-05
3.835 2.21066e-05
3.845 2.21066e-05
3.855 2.487e-05
3.865 2.76333e-05
3.875 2.76333e-05
3.885 1.93433e-05
3.895 1.10533e-05
3.905 1.10533e-05
3.915 2.21066e-05
3.925 1.10533e-05
3.935 3.316e-05
3.945 1.38166e-05
3.955 2.76333e-05
3.965 1.658e-05
3.975 2.21066e-05
3.985 2.487e-05
3.995 1.10533e-05
4.005 1.93433e-05
4.015 1.93433e-05
4.025 2.487e-05
4.035 1.93433e-05
4.045 1.658e-05
4.055 1.38166e-05
4.065 2.21066e-05
4.075 1.658e-05
4.085 8.28999e-06
4.095 2.487e-05
4.105 2.487e-05
4.115 3.86866e-05
4.125 1.658e-05
4.135 1.10533e-05
4.145 2.21066e-05
4.155 1.658e-05
4.165 1.38166e-05
4.175 8.28999e-06
4.185 2.21066e-05
4.195 1.93433e-05
4.205 2.76333e-06
4.215 1.93433e-05
4.225 8.28999e-06
4.235 8.28999e-06
4.245 1.10533e-05
4.255 1.38166e-05
4.265 1.38166e-05
4.275 1.10533e-05
4.285 1.93433e-05
4.295 1.10533e-05
4.305 1.10533e-05
4.315 1.38166e-05
4.325 5.52666e-06
4.335 2.21066e-05
4.345 8.28999e-06
4.355 8.28999e-06
4.365 1.38166e-05
4.375 2.487e-05
4.385 1.38166e-05
4.395 8.28999e-06
4.405 1.93433e-05
4.415 8.28999e-06
4.425 1.38166e-05
4.435 2.21066e-05
4.445 1.658e-05
4.455 1.38166e-05
4.465 1.93433e-05
4.475 1.10533e-05
4.485 2.76333e-05
4.495 1.38166e-05
4.505 2.487e-05
4.515 1.10533e-05
4.525 1.93433e-05
4.535 1.38166e-05
4.545 1.10533e-05
4.555 1.10533e-05
4.565 1.38166e-05
4.575 1.38166e-05
4.585 1.658e-05
4.595 8.28999e-06
4.605 2.76333e-06
4.615 1.93433e-05
4.625 1.10533e-05
4.635 8.28999e-06
4.645 1.93433e-05
4.655 1.10533e-05
4.665 3.03966e-05
4.675 1.10533e-05
4.685 1.658e-05
4.695 1.658e-05
4.705 1.38166e-05
4.715 2.76333e-05
4.725 2.487e-05
4.735 8.28999e-06
4.745 8.28999e-06
4.755 1.93433e-05
4.765 1.658e-05
4.775 1.93433e-05
4.785 5.52666e-06
4.795 8.28999e-06
4.805 1.93433e-05
4.815 1.658e-05
4.825 1.10533e-05
4.835 1.10533e-05
4.845 5.52666e-06
4.855 1.38166e-05
4.865 8.28999e-06
4.875 1.10533e-05
4.885 1.10533e-05
4.895 2.487e-05
4.905 8.28999e-06
4.915 8.28999e-06
4.925 2.76333e-05
4.935 5.52666e-06
4.945 2.21066e-05
4.955 1.38166e-05
4.965 2.487e-05
4.975 1.38166e-05
4.985 1.658e-05
4.995 1.38166e-05
5.005 1.38166e-05
5.015 3.316e-05
5.025 8.28999e-06
5.035 8.28999e-06
5.045 0
5.055 8.28999e-06
5.065 2.21066e-05
5.075 2.21066e-05
5.085 1.93433e-05
5.095 1.10533e-05
5.105 2.76333e-06
5.115 8.28999e-06
5.125 8.28999e-06
5.135 1.38166e-05
5.145 2.76333e-06
5.155 1.93433e-05
5.165 1.10533e-05
5.175 1.38166e-05
5.185 2.21066e-05
5.195 2.76333e-06
5.205 0
5.215 1.10533e-05
5.225 1.93433e-05
5.235 1.658e-05
5.245 8.28999e-06
5.255 8.28999e-06
5.265 5.52666e-06
5.275 8.28999e-06
5.285 1.38166e-05
5.295 8.28999e-06
5.305 1.38166e-05
5.315 1.38166e-05
5.325 2.76333e-06
5.335 1.93433e-05
5.345 0
5.355 1.38166e-05
5.365 1.93433e-05
5.375 1.10533e-05
5.385 5.52666e-06
5.395 8.28999e-06
5.405 1.93433e-05
5.415 2.76333e-06
5.425 5.52666e-06
5.435 1.658e-05
5.445 5.52666e-06
5.455 1.10533e-05
5.465 1.93433e-05
5.475 1.10533e-05
5.485 2.76333e-06
5.495 1.38166e-05
5.505 8.28999e-06
5.515 1.38166e-05
5.525 5.52666e-06
5.535 1.38166e-05
5.545 2.76333e-06
5.555 1.38166e-05
5.565 2.76333e-06
5.575 2.487e-05
5.585 1.38166e-05
5.595 8.28999e-06
5.605 1.658e-05
5.615 1.38166e-05
5.625 5.52666e-06
5.635 8.28999e-06
5.645 5.52666e-06
5.655 1.38166e-05
5.665 2.76333e-06
5.675 1.38166e-05
5.685 8.28999e-06
5.695 1.10533e-05
5.705 1.38166e-05
5.715 1.10533e-05
5.725 2.487e-05
5.735 8.28999e-06
5.745 5.52666e-06
5.755 1.38166e-05
5.765 5.52666e-06
5.775 1.38166e-05
5.785 5.52666e-06
5.795 8.28999e-06
5.805 1.10533e-05
5.815 1.10533e-05
5.825 0
5.835 0
5.845 1.10533e-05
5.855 1.10533e-05
5.865 1.658e-05
5.875 0
5.885 0
5.895 1.658e-05
5.905 2.76333e-06
5.915 5.52666e-06
5.925 0
5.935 5.52666e-06
5.945 1.10533e-05
5.955 1.10533e-05
5.965 2.76333e-06
5.975 2.76333e-06
5.985 2.76333e-06
5.995 8.28999e-06
6.005 8.28999e-06
6.015 5.52666e-06
6.025 5.52666e-06
6.035 8.28999e-06
6.045 5.52666e-06
6.055 1.38166e-05
6.065 0
6.075 8.28999e-06
6.085 1.38166e-05
6.095 2.76333e-06
6.105 8.28999e-06
6.115 1.38166e-05
6.125 8.28999e-06
6.135 5.52666e-06
6.145 8.28999e-06
6.155 0
6.165 8.28999e-06
6.175 1.10533e-05
6.185 1.658e-05
6.195 8.28999e-06
6.205 1.10533e-05
6.215 8.28999e-06
6.225 5.52666e-06
6.235 2.76333e-06
6.245 8.28999e-06


==> anc/dataBeamOnAC.txt <==
151.773 1.044
128.411 1.894
233.007 5.588
66.1953 11.338
71.5478 7.792
12.1995 4.41
148.863 5.4
105.338 3.802
188.545 10.892
139.35 2.3
12.6643 10.398
80.3998 0.806
115.404 2.63
211.88 7.896
7.38225 1.566
37.9935 3.646
169.856 8.698
102.365 1.256
154.177 5.302
40.3697 2.718
19.9438 9.79
244.903 9.676
169.716 11.866
226.733 3.056
105.952 2.882
117.89 4.864
244.998 0.272
114.069 2.61
121.767 7.888
203.415 4.058
69.6684 6.676
174.519 2.068
169.477 4.4
15.9275 11.934
17.6082 2.648
71.6919 7.736
207.313 2.214
72.7628 3.884
79.2636 2.446
193.711 5.6
80.6658 2.804
128.13 10.906
15.1869 3.842
122.261 8.414
166.546 8.826
133.082 8.18
114.166 0.41
25.2891 10.906
207.045 4.404
161.405 11.22
247.156 9.176
224.241 5.064
174.509 7.74
78.7358 3.462
54.4611 3.912
169.682 1.04
246.043 5.548
232.637 5.682
121.839 4.93
21.483 0.554
166.271 6.402
30.5054 8.158
100.309 2.044
161.886 1.192
33.6737 2.08
163.129 2.366
55.6482 0.076
117.513 4.61
11.8719 7.97
10.9582 4.5
175.362 2.662
58.6536 11.744
16.1409 4.71
40.835 1.798
45.4476 0.39
116.796 5.626
161.654 9.626
221.861 4.73
103.277 9.16
42.898 3.132
159.758 3.662
198.544 7.142
184.295 3.038
96.3423 5.388
219.703 5.216
104.829 2.432
196.04 6.092
247.873 10.54
232.556 0.498
80.3113 8.136
46.9448 2.264
26.9217 9.494
199.532 7.334
102.277 3.888
174.506 5.008
172.876 4.852
73.6346 1.168
226.512 5.078
120.204 2.2
205.559 7.338
137.647 11.51
191.108 9.144
66.0204 1.836
215.044 3.826
195.479 2.8
160.486 1.73
228.066 1.244
244.239 6.124
36.2574 4.042
18.9427 4.236
108.269 1.39
18.2185 0.332
224.505 4.306
228.787 10.922
22.3907 11.282
207.664 10.046
200 11.766
58.9919 10.618
43.2325 9.228
35.9256 0.74
247.856 0.138
226.337 10.874
134.549 5.152
227.551 7.044
208.029 0.134
33.8149 1.68
213.67 10.07
167.981 7.742
32.5386 9.918
28.866 6.7
93.3081 7.056
92.1025 2.92
120.193 4.002
78.8274 5.536
218.152 8.698
223.533 7.368
231.025 6.246
193.348 4.866
61.2568 3.308
11.8118 2.824
156.627 2.454
168.033 4
248.859 5.916
157.647 1.476
38.0232 11.998
18.6617 10.936
172.404 5.084
246.069 0.464
25.9462 5.98
151.126 3.408
89.3338 1.86
98.2414 9.054
186.803 1.288
85.7841 9.924
246.658 8.854
41.8624 0.936
48.9962 3.85
41.2709 6.794
143.868 0.412
115.25 7.696
225.132 6.98
9.31656 11.356
155.279 9.5
39.7241 7.974
162.895 10.052
173.787 5.126
67.8214 8.832
215.506 1.712
26.5586 2.912
114.281 4.868
244.912 9.378
102.61 9.3
146.758 1.694
59.1666 7.85
230.66 6.506
52.4537 6.368
34.0326 6.936
228.292 0.964
28.822 3.542
64.1269 8.116
213.369 11.244
10.3024 0.114
214.861 9.804
219.163 7.102
197.321 4.498
102.922 4.12
227.48 1.776
75.8781 10.282
125.762 2.168
227.205 1.89
165.357 6.078
209.997 10.818
90.3361 7.426
33.2742 11.916
200.951 0.888
128.355 2.724
21.1754 0.872
129.034 2.536
109.995 8.596
65.0313 11.884
231.966 0.25
233.267 5.8
35.3602 0.642
142.86 1.872
205.724 8.47
110.079 2.056
40.2529 8.156
67.4843 5.312
183.505 4.764
14.8506 2.008
157.08 4.302
236.055 3.994
18.4927 11.538
130.236 2.412
198.674 3.92
129.576 10.58
224.109 3.286
27.9652 8.086
155.754 5.536
178.757 0.854
245.337 1.326
239.268 0.352
216.721 1.732
56.8343 11.238
139.827 5.308
128.307 9.5
118.411 4.918
196.118 1.684
222.88 1.406
83.2583 4.526
165.646 4.476
11.3247 11.896
79.8102 1.656
42.2083 4.146
110.704 1.758
39.7294 1.874
233.605 6.364
146.762 6.626
148.203 1.262
65.7012 0.702
90.6529 4.556
13.8336 10.762
225.46 5.178
229.266 11.366
214.445 4.53
121.003 2.176
16.7191 8.242
37.8952 6.622
201.626 4.256
176.168 3.52
95.7593 0.508
168.762 7.13
238.066 2.156
177.643 9.842
232.674 7.922
52.9069 0.668
30.491 4.29
191.226 10.068
50.7615 3.012
38.8029 8.606
46.6912 2.768
53.5296 7.194
204.247 4.12
218.12 1.168
115.534 8.354
140.613 0.516
137.608 4.262
51.1116 6.524
111.819 8.208
155.066 3.904
109.841 11.974
58.6141 4.8
37.2838 0.698
96.2775 10.044
92.4986 0.228
216.292 4.986
19.7688 0.894
11.6275 2.582
110.572 3.286
225.985 5.308
63.5654 3.038
101.744 0.356
116.515 4.904
26.8556 4.048
226.506 10.514
102.717 3.868
53.9909 4.492
117.093 11.81
146.917 7.632
167.099 8.588
169.368 6.228
211.43 1.072
158.108 7.376
219.292 7.39
173.236 9.44
19.9642 6.398
145.227 5.132
26.6469 4.32
172.456 1.668
167.119 11.532
92.1371 0.788
205.467 9.79
123.175 7.012
72.2123 3.67
30.3884 0.478
75.4714 1.592
215.485 11.714
102.627 10.494
213.846 2.914
10.697 0.542
226.131 5.61
244.607 10.084
162.874 3.688
237.447 7.674
81.2807 5.078
87.0409 7.512
185.94 0.522
246.774 9.398
159.659 7.26
225.582 7.012
123.567 1.278
226.559 9.438
42.2647 10.094
147.444 10.666
20.55 10.126
224.979 7.164
242.257 2.922
154.38 6.608
44.1402 10.026
141.96 1.35
237.506 1.54
222.835 6.336
226.889 9.114
7.89143 9.696
222.536 0.818
183.789 1.942
10.71 1.488
248.592 10.25
117.456 5.236
153.986 0.872
65.4971 9.796
160.055 1.48
10.8778 8.394
239.13 8.88
95.9356 2.414
109.895 2.15
115.93 11.758
145.228 5.658
244.842 5.602
76.2798 2.654
242.005 3.914
129.617 4.014
37.2657 8.302
85.3169 10.698
108.117 8.024
147.938 0.522
52.3354 1.65
51.4621 9.648
38.1983 2.246
246.409 6.47
160.043 10.002
41.7344 5.944
214.511 2.07
27.7357 5.558
126.828 1.536
115.492 4.148
221.66 3.418
65.8502 4.12
26.5369 10.044
137.135 1.452
184.465 11.838
216.617 10.964
211.231 11.23
90.9703 2.014
11.3056 0.766
215.167 3.696
140.877 9.344
242.448 0.552
11.9212 11.29
160.792 5.214
215.858 10.14
9.59341 2.56
32.0351 9.578
109.508 2.954
23.0863 8.428
146.563 0.47
52.302 2.22
160.327 5.498
126.781 9.874
60.2933 10.196
210.665 4.278
145.223 11.034
20.1004 3.068
202.063 6.416
55.6548 5.18
248.366 11.822
24.5661 1.456
195.908 10.99
168.417 8.998
163.686 8.198
110.941 0.72
162.734 3.088
23.35 0.674
119.916 2.344
100.544 10.568
17.1667 9.554
230.558 7.804
96.0626 0.91
201.597 0.946
236.795 5.534
53.2573 2.28
13.122 10.748
193.411 1.258
186.927 0.65
183.068 0.418
13.9379 5.71
131.844 11.188
46.1883 4.052
14.6078 3.13
18.7086 5.138
147.361 3.496
34.9893 11
67.7972 2.628
21.8727 2.122
179.319 3.436
23.1998 2.75
43.6354 8.786
233.678 6.284
138.553 1.174
44.4371 4.326
102.742 1.596
77.4651 1.674
113.212 6.15
218.798 11.948
26.6019 1.206
18.406 4.922
54.8057 0.67
232.611 4.458
245.327 2.666
249.389 0.496
116.237 0.928
79.7334 9.238
39.5511 3.752
240.585 4.896
150.022 11.378
237.933 0.918
133.685 7.164
233.775 0.518
196.519 7.676
190.53 4.294
48.1684 3.444
98.9142 5.092
214.797 8.272
235.004 6.954
182.107 4.05
149.089 9.886
25.7217 11.312
196.749 3.73
191.993 6.892
35.1721 4.114
240.357 8.668
88.7222 7.586
243.526 1.746
158.676 0.184
43.0241 9.216
109.788 6.422
248.274 5.08
215.16 9.38
137.432 7.976
146.067 0.668
64.403 1.68
194.912 3.86
43.3368 3.426
156.127 0.078
143.865 5.37
206.594 1.644
43.2211 9.836
180.944 3.042
100.098 1.314
105.973 4.382
42.7462 8.88
207.726 0.376
143.533 1.762
195.031 3.152
212.971 2.042
215.435 8.746
206.876 9.774
209.646 4.168
230.608 2.144
57.5194 8.468
211.253 0.026
61.4798 4.268
118.455 8.406
16.5371 7.74
169.664 3.784
17.9491 7.892
75.6448 9.09
122.988 3.07
111.93 11.746
62.4252 3.38
64.7066 0.414
35.7606 5.39
28.0472 2.724
157.477 1.45
145.404 11.542
214.549 3.564
160.035 0.424
121.11 7.998
72.7043 0.026
53.7871 3.842
25.522 3.748
112.096 1.736
147.206 9.508
178.034 3.368
196.949 2.73
131.982 8.588
133.264 5.886
159.552 9.628
97.8419 3.73
124.718 1.514
50.7045 0.598
197.226 9.968
127.773 6
21.6607 8.032
173.994 9.39
243.965 6.724
70.6514 4.892
235.685 11.542
55.2205 2.768
155.772 8.64
183.988 6.884
219.202 7.924
65.3418 3.132
225.269 1.53
235.871 1.766
91.4476 10.188
161.981 1.594
112.99 1.662
79.125 10.134
61.5487 6.62
151.381 6.748
102.65 0.558
11.1889 8.032
160.366 4.366
126.361 10.408
187.186 9.608
191.547 4.504
245.542 4.022
189.694 1.924
19.8814 4.926
129.08 4.81
37.8383 2.258
228.608 11.728
54.2843 7.256
50.2119 0.74
51.2923 6.47
56.9773 2.602
216.402 0.09
87.3612 3.45
202.189 6.516
47.9015 9.68
24.8372 3.676
43.6609 7.822
201.094 10.912
61.4806 2.65
165.326 3.618
93.2043 10.49
191.29 9.79
190.372 4.834
106.559 9.976
13.2839 5.478
80.7296 3.276
16.1221 11.352
102.114 9.778
92.2899 2.392
171.888 1.934
219.336 2.11
192.833 4.688
206.111 0.18
99.5591 11.386
172.349 1.084
214.794 5.592
81.8931 4.59
89.4424 9.816
213.763 7.428
217.319 4.526
171.216 4.176
17.7524 5.864
122.849 4.752
216.608 5.918
174.659 1.538
222.956 4.612
90.8951 2.802
51.6884 2.842
153.559 2.978
189.359 3.666
98.4962 2.51
182.103 7.888
47.5832 1.552
73.4559 1.142
10.6662 2.832
113.785 2.708
187.775 2.148
213.778 4.716
67.7244 7.224
196.166 1.878
206.053 2.118
91.8376 1.304
226.142 6.71
197.142 3.332
178.554 1.152
168.812 10.942
10.2794 11.524
164.208 5.194
100.756 5.49
101.931 4.194
126.451 2.646
53.5312 3.898
172.799 0.214
223.941 3.596
32.1629 6.556
204.947 5.728
168.991 3.314
116.202 9.21
88.5733 1.56
79.4344 7.288
54.0406 5.376
108.648 1.164
175.149 3.75
21.6019 3.296
232.405 4.976
28.418 8.866
49.0048 6.624
230.73 8.38
169.104 1.176
21.9822 4.392
138.905 1.362
120.333 6.254
84.0242 0.05
153.785 8.31
198.625 10.096
136.328 3.64
70.1119 8.448
50.0811 2.14
129.862 2.144
192.062 1.362
20.6078 7.756
72.4023 2.142
39.4074 5.724
173.269 2.83
32.6546 5.702
23.7285 0.276
174.522 9.182
187.476 1.402
87.3369 11.006
58.9389 0.622
44.3145 9.096
10.4982 4.53
189.201 3.41
17.1614 0.38
247.099 8.076
200.505 9.032
180.476 1.984
201.066 2.368
164.202 0.356
40.8506 2.674
205.487 4.718
131.788 11.436
17.9569 6.636
189.445 6.19
94.4914 4.414
140.244 4.288
91.3028 10.57
193.48 0.98
102.632 0.896
195.977 3.644
183.969 1.498
222.442 4.912
27.8667 10.466
226.81 0.064
71.2651 3.104
52.749 4.03
152.524 4.482
166.04 1.672
225.896 7.026
210.928 1.628
91.0812 5.296
191.276 4.008
206.937 7.996
61.1579 5.766
35.0126 3.94
55.025 10.494
228.633 9.41
47.8915 4.842
202.898 6.988
20.3932 7.492
19.1577 0.492
41.0624 6.654
148.027 1.774
214.603 6.49
145.168 4.382
19.6545 6.232
179.922 2.634
180.845 0.784
209.914 4.368
240.663 4.124
176.112 11.562
159.775 1.126
129.408 6.258
244.058 5.878
17.5167 6.198
159.981 4.408
26.4563 2.936
90.121 0.962
160.097 5.688
67.6809 4.69
13.0395 5.416
14.7478 10.412
228.073 10.794
39.8329 1.89
168.193 1.622
65.3111 10.86
58.8355 6.082
142.559 11.252
208.914 10.512
20.3252 2.088
11.6805 3.338
158.289 3.416
208.436 5.538
59.2421 2.484
143.48 2.484
141.211 3.734
105.939 0.85
212.533 8.88
42.1437 6.058
100.505 8.57
145.515 7.122
34.852 4.324
53.1421 0.944
90.7726 0.066
198.926 9.146
15.8183 7.286
79.6813 10.622
114.37 4.13
83.0285 2.356
187.54 8.154
164.46 8.164
248.892 7.858
209.423 6.846
17.2407 10.676
14.9479 9.974
25.0714 9.972
165.424 5.134
213.546 0.078
107.804 5.668
87.7245 6.556
17.9094 7.098
53.2321 1.158
66.4832 5.428
22.265 5.956
218.772 10.888
171.834 6.232
75.068 3.146
159.625 6.07
25.7942 4.036
142.14 2.1
130.548 1.04
89.9254 9.842
81.3499 4.486
20.9351 5.088
115.767 6.964
11.1587 1.474
226.63 2.048
15.5127 5.3
136.384 2.664
144.52 10.308
9.4492 2.932
29.3352 1.194
102.403 2.574
119.632 0.116
115.219 6.564
194.054 6.62
189.497 7.72
37.1259 4.39
39.2226 1.428
62.1107 6.5
86.5445 10.268
22.9584 10.684
60.7236 9.43
248.266 2.29
70.5947 9.22
14.0997 5.994
75.3324 8.958
222.077 3.118
170.851 0.062
234.057 2.624
31.4058 5.262
158.003 1.774
194.728 1.27
239.429 4.942
183.338 2.674
97.6007 1.922
160.938 1.246
74.0773 11.444
28.3416 8.988
78.0814 7.84
50.1532 1.134
82.237 7.732
232.435 5.166
70.2272 10.768
33.0578 3.888
146.809 9.204
246.984 0.626
77.1909 6.634
140.626 1.766
184.517 3.17
23.5593 2.366
142.214 7.064
88.7083 1.656
36.591 1.47
20.9523 8.026
80.7011 2.752
34.9047 6.398
27.7474 0.412
108.462 3.006
44.1559 4.886
81.3958 10.912
53.9694 9.344
184.608 2.354
105.11 6.86
179.577 8.846
99.4444 2.266
152.036 4.76
129.365 1.632
73.3659 7.592
144.519 4.642
88.6295 9.764
39.7996 11.048
83.2096 10.614
242.947 7.848
226.028 4.878
51.4317 11.166
28.938 5.708
9.5754 10.498
16.8608 2.142
164.368 1.916
13.6748 3.706
72.9839 5.39
47.4052 2.054
155.041 6.158
101.744 7.138
249.581 7.064
115.633 0.892
181.321 1.334
135 5.222
204.214 8.204
242.751 6.882
77.3348 11.496
209.897 0.41
195.58 8.51
166.408 0.562
16.5751 3.098
160.272 6.346
12.4623 8.954
191.11 2.094
127.948 4.562
110.626 3.666
103.496 0.296
234.172 0.264
248.415 9.128
184.022 2.326
67.9853 7.75
234.353 9.276
42.7973 9.136
143.298 9.448
231.946 4.22
222.046 8.506
142.668 4.858
9.7593 10.008
17.2888 0.67
101.121 11.28
96.8953 11.552
228.671 10.058
121.696 0.152
197.363 11.55
143.04 5.81
28.0031 0.372
72.2564 4.328
172.003 10.74
11.4068 1.816
25.3375 2.07
55.6248 2.212
27.8759 3.342
70.9122 3.624
221.193 6.204
163.037 1.828
111.816 1.638
126.608 1.24
100.267 6.254
150.793 11.034
202.152 1.802
204.347 6.584
135.839 4.13
174.205 9.26
186.815 2.178
109.673 7.65
141.891 1.508
153.106 5.46
40.8094 7.15
164.791 9.858
89.2757 10.602
36.2726 11.73
26.3124 0.25
97.9261 9.948
97.848 1.84
187.969 6.206
220.565 5.316
112.229 0.24
124.921 5.596
138.076 2.786
112.769 8.95
14.6831 6.398
47.0712 9.014
11.755 1.498
22.063 2.466
99.8253 0.108
231.108 2.912
212.139 11.812
176.324 10.906
43.6097 0.84
57.7281 8.346
232.721 5.09
89.7693 8.128
18.9263 8.142
191.268 5.788
210.787 4.2
153.986 2.37
195.231 10.064
144.408 5.332
24.6911 5.644
16.708 5.346
134.862 11.802
214.13 1.12
65.4664 8.086
234.222 1.888
180.318 4.304
32.4788 6
46.4519 7.87
27.9349 5.684
44.9269 0.062
46.036 9.298
46.1417 4.416
23.8836 7.068
106.133 8.756
122.227 2.296
159.619 11.034
102.104 5.132
183.158 5.352
35.1922 8.516
97.6729 8.588
226.197 8.644
51.9408 10.06
231.982 0.772
33.5708 7.066
163.896 1.622
194.744 0.932
117.011 7.504
175.109 1.93
55.7414 1.446
167.035 11.946
165.957 7.464
56.4896 1.55
130.408 5.52
241.694 0.438
89.2564 7.514
161.692 3.764
12.5326 6.504
31.8423 3.858
56.7057 2.148
78.8057 9.276
211.256 5.526
110.519 5.388
95.2178 7.61
16.6567 7.038
148.19 1.184
214.884 1.772
40.8498 0.818
209.846 9.274
102.294 10.448
105.492 6.19
120.388 9.868
239.466 8.526
57.2205 9.096
97.7689 9.268
181.908 5.652
114.845 9.97
211.101 2.86
160.458 5.934
102.331 10.182
10.8866 1.96
115.14 4.298
84.8113 3.07
123.926 9.724
213.512 7.65
47.6668 10.248
52.6604 0.524
33.1929 5.232
90.9302 3.724
185.154 8.89
19.7933 0.842
190.634 6.014
87.348 6.05
152.942 4.25
30.6534 7.82
211.305 6.324
219.439 10.21
113.943 7.868
21.8375 8.448
34.9474 6.936
15.652 8.562
154.995 7.102
76.3984 4.946
224.4 1.026
188.977 2.524
225.864 11.23
202.726 9.954
211.341 10.6
154.215 7.936
129.676 4.11
232.366 11.154
178.81 0.572
59.5473 5.274
56.8186 3.512
199.595 0.272
223.274 2.736
58.4085 7.274
59.2223 8.538
110.564 8.59
60.4306 8.624
246.062 4.412
143.147 5.16
34.1904 4.78
226.579 0.962
167.152 4.896
59.1032 0.374
201.827 6.646
122.257 5.334
11.4951 10.4
155.419 1.058
21.4064 3.352
91.0853 6.972
58.6297 6.468
227.516 0.708
22.4169 4.318
84.5957 2.148
140.253 1.45
15.0325 9.264
87.7687 11.342
146.868 1.748
102.345 9.326
220.116 10.958
189.012 8.764
77.4892 1.234
226.648 11.946
80.5104 0.236
35.5632 10.948
227.625 2.742
39.1472 11.458
192.897 9.57
138.049 7.224
171.621 10.918
215.254 0.27
131.849 1.854
85.9479 2.1
10.5096 3.586
20.9812 0.544
143.77 9.16
156.425 11.472
18.1874 1.534
147.682 2.428
136.503 8.052
34.0273 4.402
106.629 8.892
209.088 3.242
168.629 6.404
70.9774 2.966
22.4454 11.43
131.662 11.556
16.9958 6.374
19.0068 4.522
83.2011 4.728
111.475 11.776
30.8765 7.184
54.4067 6.608
32.9534 4.58
110.726 2.152
151.664 8.718
228.144 5.994
110.543 6.894
115.004 8.936
119.49 7.256
46.9639 5.03
78.3236 8.068
203.498 6.834
167.044 8.334
105.647 9.568
16.7394 2.562
189.014 7.176
178.372 4.268
198.698 5.674
43.3197 3.146
143.151 10.176
37.7709 3.35
202.354 9.838
63.8703 8.61
189.52 3.988
197.341 2.114
76.7461 8.896
11.8719 9.238
213.593 1.232
180.521 2.398
222.112 1.346
113.896 3.806
160.793 11.568
127.263 9.838
11.6059 2.744
44.0546 8.616
88.6788 4.454
146.217 8.344
55.8489 7.654
48.6865 1.098
19.3282 0.804
42.845 4.64
219.902 8.408
203.994 1.228
226.815 9.268
18.814 7.928
34.0441 10.256
120.392 8.416
119.711 4.564
35.0919 7.708
18.4275 3.328
158.874 11.184
162.519 10.534
204.417 0.654
145.494 10.298
157.282 0.15
45.599 5.076
152.992 0.512
90.9347 6.088
205.037 1.834
105.562 5.188
38.0929 7.834
185.951 1.148
228.237 11.568
243.299 9.318
63.5004 2.672
193.619 2.67
229.966 1.984
69.8285 6.74
216.125 5.122
187.678 9.592
127.423 4.508
125.695 2.378
39.1344 10.812
60.3635 2.918
35.2977 5.224
242.192 0.242
78.3195 2.904
237.342 7.574
168.949 10.384
185.525 0.348
85.8959 0.31
66.61 4.278
101.5 6.966
113.81 4.332
130.378 7.732
174.43 6.89
113.974 0.176
66.0555 8.684
201.324 8.254
164.569 4.93
245.159 2.052
182.662 2.614
173.053 7.48
49.0273 8.682
152.344 11.418
208.398 1.88
247.484 1.786
127.671 7.652
83.0831 2.094
85.7012 1.96
131.473 3.77
103.12 0.58
105.953 7.446
140.874 4.56
240.2 0.802
236.365 1.658
15.7648 2.032
241.273 2.992
10.169 6.524
108.117 7
31.3676 4.69
139.95 1.866
83.4236 0.344
156.26 6.578
225.376 0.976
143.617 2.6
135.281 5.178
164.724 7.834
27.9485 10.866
230.03 6.706
94.8097 2.824
144.271 3.174
72.0067 9.42
163.108 7.124
225.998 8.402
12.8101 4.28
167.874 5.696
245.292 5.392
29.4158 9.01
110.647 0.872
134.725 3.056
44.5087 5.742
159.066 4.564
62.2565 5.288
177.201 7.16
195.308 0.402
103.34 2.552
50.7401 2.666
61.2988 2.754
128.867 4.6
137.087 7.766
51.0973 9.388
36.251 0.02
190.021 3.104
220.142 5.14
190.427 1.714
87.1143 1.92
245.54 0.28
64.2531 10.876
182.498 5.402
205.009 1.322
151.62 1.97
242.043 6.984
232.207 4.226
195.163 1.274
55.341 6.766
34.5834 5.062
163.819 0.634
19.5087 11.75
168.407 1.946
150.357 3.27
173.601 8.994
171.271 11.044
176.275 10.466
219.273 5.81
102.471 6.812
91.1727 0.848
152.49 10.766
140.384 6.762
150.207 2.032
207.385 8.132
139.776 1.944
94.4956 5.542
32.2713 6.452
160.638 3.124
13.4316 1.584
206.189 4.258
57.6154 3.364
98.9945 1.202
42.5328 2.522
85.6312 0.608
46.3025 5.912
119.931 8.542
229.595 1.81
82.5644 5.274
235.397 9.516
105.054 9.1
153.877 8.93
188.265 7.074
130.536 1.62
162.352 3.606
214.732 1.282
211.345 9.724
227.81 4.72
102.78 1.178
138.691 7.632
33.0801 5.682
45.2975 4.846
160.14 0.708
198.957 10.834
99.4376 3.008
61.3551 7.882
61.9974 9.992
248.094 6.104
100.625 3.744
204.573 0.41
68.4853 6.47
153.587 10.468
207.468 3.236
120.665 6.948
132.363 3.114
79.1213 0.06
125.256 11.814
222.596 2.94
92.1644 7.836
242.743 2.706
20.285 2.762
199.867 9.482
230.673 8.962
63.1629 10.868
152.517 2.888
144.676 10.522
78.8131 1.838
19.8555 0.942
181.515 7.678
106.25 0.078
224.187 8.826
167.766 5.782
156.854 7.1
160.392 8.002
189.572 2.436
234.822 6.04
66.9551 1.54
115.139 3.752
171.886 6.876
96.9948 10.876
117.707 5.262
85.8807 7.474
106.863 0.612
137.385 0.744
177.524 1.068
93.7712 7.244
243.617 5.282
82.287 7.938
188.8 1.428
173.177 1.68
48.5849 6.558
235.831 4.316
243.378 3.288
111.844 0.612
91.8897 10.882
157.292 10.432
229.161 9.006
227.141 9.734
120.14 10.498
119.956 4.144
105.087 7.546
166.816 2.342
217.873 0.484
161.516 0.5
224.666 0.974
142.542 0.454
194.785 3.1
198.971 7.88
146.327 3.25
204.771 9.32
133.335 3.552
84.3628 5.418
206.565 9.098
71.6485 7.674
31.9528 4.18
147.94 6.25
142.774 7.244
26.4449 1.366
58.6503 4.684
131.244 3.112
116.816 5.028
163.352 5.586
18.5847 5.452
100.451 4.458
25.1569 9.944
98.3431 1.892
232.373 7.468
225.533 5.146
86.7911 4.718
141.447 2.73
19.6436 11.258
99.1864 1.652
36.3019 11.034
31.9598 6.922
240.715 5.04
14.6962 2.814
76.4603 4.634
72.0064 4.9
111.574 2.344
157.366 6.364
237.824 4.888
119.242 4.9
47.2123 2.832
212.164 6.066
145.737 10.384
161.542 5.288
154.186 7.054
241.245 4.806
107.31 6.97
230.94 1.98
26.9231 0.434
213.716 0.668
51.2338 3.158
74.3834 1.228
112.562 9.764
217.615 7.782
168.42 2.134
15.0132 5.356
131.701 9.77
147.234 4.43
133.974 2.148
157.356 3.142
73.0763 8.07
47.1897 2.484
228.425 4.984
146.527 8.528
18.0238 1.474
66.2101 1.046
228.585 10.304
152.317 3.086
222.4 2.502
118.192 2.002
182.274 1.982
129.914 2.424
61.9856 10.782
170.858 2.718
241.579 7.64
246.993 5.488
58.4448 0.192
47.9513 11.236
149.654 0.846
215.247 6.784
41.7288 11.338
21.2716 2.492
86.3135 4.946
223.897 8.402
165.162 3.306
202.163 10.69
96.4189 11.42
199.357 1.398
222.96 10.504
45.7715 5.88
202.16 1.228
40.6106 2.204
66.8207 0.82
196.314 0.068
193.445 1.46
229.07 2.488
44.6017 8.026
237.556 7.506
52.0625 7.606
139.067 0.164
198.577 4.432
77.4426 5.018
42.4104 7.218
15.8883 1.628
87.4763 10.434
79.2857 4.572
112.494 2.946
70.683 3.868
248.046 9.21
61.915 0.888
184.007 5.594
13.0163 2.19
92.0135 5.792
78.4756 10.352
190.989 8.61
75.5911 1.968
141.732 10.482
11.5251 4.776
223.56 1.948
55.3508 7.734
42.7967 4.552
182.285 9.576
157.144 8.416
93.4713 6.908
79.4285 6.792
70.3244 3.314
33.411 9.016
226.06 5.73
200.923 5.704
143.828 11.038
175.654 1.66
157.673 0.496
15.7285 4.29
177.313 5.644
91.2366 5.194
33.5692 6.646
125.694 6.918
247.108 3.84
228.839 6.066
33.0214 1.502
21.3037 6.128
15.5374 7.85
38.4554 4.04
168.873 11.072
242.784 5.204
248.78 8.628
234.804 2.94
200.068 8.81
44.3564 2.438
163.853 1.77
89.9163 10.376
148.112 6.466
38.9393 3.358
111.599 6.692
237.866 11.026
38.9003 9.872
29.2019 5.52
145.765 0.826
142.016 8.634
236.892 3.484
222.621 0.828
243.275 8.48
181.793 11.1
140.224 0.008
184.621 10.13
228.985 11.676
31.0703 0.638
96.243 9.262
208.398 5.738
120.722 5.326
142.149 8.49
245.453 9.38
187.266 3.872
232.692 5.05
22.0441 2.156
235.163 5.134
12.2523 8.942
189.645 10.064
101.962 0.332
178.204 1.842
50.7915 3.824
227.848 3.952
114.186 6.412
61.1491 4.182
20.284 6.604
115.397 4.25
184.006 0.4
159.833 3.212
178.214 1.068
101.905 4.78
249.635 3.618
128.965 3.49
224.66 6.714
20.306 4.414
154.165 10.224
122.92 6.082
189.206 5.814
190.315 4.262
163.783 7.58
77.28 9.888
149.228 10.102
103.342 6.182
108.779 2.626
25.8617 4.372
194.691 5.88
67.584 0.648
183.676 6.758
100.74 0.606
80.2845 9.616
51.8291 4.922
194.687 2.588
80.6266 4.662
46.6346 4.814
27.256 2.34
149.503 7.014
57.7241 7.844
154.676 9.81
50.4101 2.488
12.7295 9.738
12.3252 6.928
240.124 5.418
108.063 4.584
97.7418 11.552
34.0167 7.388
194.252 3.164
138.841 2.492
14.8394 4.358
37.9596 1.902
241.601 3.132
12.2472 3.32
13.8695 9.404
40.6492 2.97
189.168 4.756
166.772 3.53
100.699 10.638
100.633 1.898
164.388 11.162
13.3501 5.924
24.7626 5.176
126.429 9.798
189.458 3.354
218.006 3.606
197.928 4.876
50.9407 3.702
25.0604 2.196
63.3616 4.894
8.81987 0.318
148.015 1.588
7.53941 4.292
156.682 8.85
97.673 5.934
220.248 9.766
15.7054 5.524
49.3823 4.692
23.7393 4.418
131.19 11.774
158.767 3.734
123.59 10.978
61.0873 6.648
122.182 1.676
37.7907 4.798
21.9813 5.446
142.151 7.844
11.4939 5.338
165.984 3.078
159.145 11.774
167.877 11.832
140.553 8.38
82.3853 9.208
181.559 3.072
61.7177 1.412
87.8117 6.23
19.6128 0.242
244.174 11.832
140.709 4.784
229.946 4.542
12.9582 2.276
181.508 10.728
58.6768 3.436
87.0549 0.61
110.586 7.798
116.747 4.892
71.3707 4.35
196.295 6.002
82.525 5.292
148.507 1.51
41.1807 2.916
106.799 1.884
198.724 3.794
163.981 10.15
116.173 5.97
69.8918 4.752
89.517 2.506
222.03 9.894
98.9885 8.516
182.133 0.046
223.639 6.154
104.18 7.73
185.915 4.256
221.759 10.25
66.912 4.212
57.8118 8.72
198.987 4.62
123.314 2.144
28.1412 1.106
13.0745 5.776
31.3184 4.128
30.4149 1.23
160.144 7.65
245.339 11.02
229.983 1.044
235.522 8.622
8.71231 7.948
193.749 4.396
247.764 11.374
81.4098 1.156
179.986 3.08
49.3454 4.976
153.536 0.214
18.6472 0.002
79.3603 4.626
73.008 6.424
36.2355 10.326
20.0869 8.284
93.9159 5.174
84.4593 1.988
38.5135 11.74
236.252 1.768
184.041 9.432
20.3362 9.184
77.1463 0.972
220.246 2.68
193.193 8.294
134.912 7.38
180.776 9.574
160.534 11.636
44.8267 9.372
213.536 8.48
221.199 4.52
149.078 5.018
92.1448 0.806
15.6487 3.5
46.5418 3.696
164.347 0.974
91.9859 10.976
17.436 3.46
65.7561 3.89
44.5812 4.24
33.3466 7.87
157.412 9.27
124.553 2.428
23.885 4.012
124.473 3.48
245.116 0.784
156.74 0.746
236.806 8.07
192.732 11.658
13.7622 6.152
157.322 1.558
230.081 9.6
44.7605 1.22
49.0817 8.254
83.5065 5.056
213.635 4.556
44.065 6.164
211.518 1.734
241.59 1.242
36.0663 9.114
185.927 0.104
147.645 2.744
171.774 8.296
128.894 9.226
42.645 10.834
94.7187 5.538
51.3383 1.628
132.348 4.876
137.941 2.59
6.76705 3.942
17.1546 0.138
174.777 4.522
21.1013 9.968
53.0052 8.832
203.977 10.652
233.431 10.652
45.8187 8.3
102.824 8.544
175.167 3.998
116.114 2.606
18.371 3.414
166.446 10.752
16.2764 5.29
180.381 3.652
42.1152 11.378
96.6713 1.618
238.172 7.818
135.724 3.518
92.1231 3.476
56.2545 1.676
9.09804 3.044
65.2717 1.922
147.654 11.002
189.132 2.612
163.574 1.198
126.53 3.178
249.877 11.188
168.389 2.308
12.5312 7.714
209.602 6.882
10.4085 4.286
141.032 7.924
148.572 0.912
35.1444 2.102
237.661 7.746
108.709 2.766
15.62 5.314
31.9275 4.272
9.46983 6.704
129.456 7.104
73.3767 11.132
192.164 0.572
36.3122 7.642
78.8165 9
114.339 0.566
219.124 1.75
204.423 11.226
31.6436 1.692
229.372 11.416
140.734 3.08
54.1792 10.706
178.818 11.674
70.1319 11.45
26.8443 5.524
234.046 1.684
89.1838 9.462
20.6474 11.9
63.2799 3.588
28.0735 1.482
13.2233 8.062
141.986 4.67
151.123 2.646
218.478 0.578
190.744 3.756
242.928 1.044
247.268 6.962
40.9326 8.514
237.322 1.92
100.754 3.772
47.6771 2.014
169.4 8.396
249.485 7.006
144.253 0.292
138.057 1.792
123.575 5.644
189.271 9.534
194.902 9.78
119.334 10.646
178.174 2.886
32.784 2.676
137.089 0.666
37.8801 6.132
187.027 5.09
12.0751 1.22
141.196 4.226
212.144 2.476
164.497 6.722
244.497 9.972
211.439 2.038
224.08 10.904
28.9106 3.694
176.401 2.632
193.233 0.106
247.109 2.772
184.065 1.076
20.7123 3.018
8.82267 8.75
109.382 4.168
69.8266 0.458
92.228 3.782
66.5434 2.212
45.9211 4.068
147.932 6.37
163.084 3.936
68.6544 11.546
14.3605 10.316
95.5786 8.722
177.87 1.608
57.9768 7.256
38.6658 6.06
184.196 4.798
143.936 10.59
90.0216 11.012
32.0947 8.866
23.1269 8.366
26.3469 4.986
167.412 7.92
37.9627 2.982
97.0373 4.708
191.282 8.8
27.541 8.01
73.7244 10.222
116.302 2.948
172.076 4.996
15.3419 4.094
79.4332 10.538
110.866 5.228
70.4974 6.844
132.012 2.678
176.392 6.762
60.2058 11.148
75.6418 6.954
16.5769 8.61
114.696 7.196
169.499 2.698
111.443 7.104
225.984 4.33
221.287 2.602
202.516 5.412
185.139 10.296
141.254 9.598
81.5092 11.554
92.6446 8.95
53.5275 2.422
172.774 10.46
240.903 4.626
116.151 4.098
60.7504 8.338
79.601 5.674
29.4116 2.682
203.748 11.594
74.0347 6.256
142.119 4.278
104.188 5.298
97.5169 4.906
25.603 9.698
81.0076 1.884
21.711 8.722
177.387 9.538
219.341 10.3
77.3749 4.508
79.6283 3.86
220.94 6.46
56.4697 5.782
209.819 9.36
40.3379 0.254
183.031 0.264
144.351 2.456
190.62 2.704
45.7531 8.26
171.808 5.986
158.786 1.988
21.1144 8.716
242.089 1.42
50.5151 1.716
130.694 1.526
187.186 2.154
118.874 8.892
110.593 2.256
202.179 6.758
244.367 1.036
191.867 10.31
154.044 8.314
140.877 1.814
13.4942 1.666
236.245 0.098
221.812 11.326
44.6312 10.658
164.869 3.966
12.2969 8.792
98.1441 6.808
16.6679 11.13
173.331 4.46
28.2308 1.85
150.924 1.634
114.472 5.128
165.551 10.086
249.444 5.962
36.5499 6.514
147.172 3.908
248.585 2.39
213.961 5.654
148.851 1.806
162.929 3.882
16.8913 7.374
42.9756 5.418
96.3755 5.786
223.311 4.926
83.3827 3.744
29.653 1.702
219.664 11.33
107.661 11.712
194.833 5.924
151.746 3.304
54.5938 2.042
198.357 6.608
129.068 5.93
10.6173 10.192
193.435 8.34
119.61 3.03
220.299 4.624
164.378 3.11
42.3781 3.742
9.70252 5.132
145.648 7.876
194.239 5.818
58.5699 3.37
190.923 7.852
62.9314 2.862
81.7398 1.798
133.528 6.44
171.855 8.798
192.069 1.388
119.684 1.044
43.0373 0.75
139.099 2.568
74.9566 1.976
185.146 10.182
160.737 1.55
61.7938 7.122
13.6277 4.926
46.806 1.342
109.45 1.668
247.985 4.22
247.385 5.51
203.753 11.39
13.2991 1.074
105.345 9.424
47.9131 0.562
67.6453 1.004
191.529 1.39
67.5276 9.63
150.907 9.92
181.742 4.576
160.138 0.948
71.3995 0.234
63.4127 2.298
239.287 10.024
194.16 4.48
55.3057 9.022
189.455 6.762
8.53213 5.41
74.2703 11.058
202.612 3.662
244.747 10.25
185.503 5.44
29.6601 1.56
206.922 6.434
106.969 6.612
184.895 0.33
109.357 3.68
19.367 1.422
196.151 7.5
129.138 9.832
194.294 5.824
15.4113 10.844
119.845 2.796
196.631 3.918
99.5152 6.712
69.4107 8.604
91.4709 5.688
229.583 10.326
236.515 0.878
53.9789 6.41
72.7454 6.976
79.5249 7.07
107.388 0.482
174.012 5.636
152.855 11.396
245.483 11.378
210.42 8.4
77.161 2.488
80.3242 8.558
135.11 3.732
50.4523 6.428
114.094 6.614
195.724 1.322
199.635 1.252
162.113 3.918
53.0386 1.288
114.774 3.298
169.648 0.03
50.7425 11.546
133.122 7.674
246.474 3.104
170.302 9.58
231.474 3.16
233.454 6.272
151.162 9.25
17.5661 1.954
218.182 3.636
125.966 6.858
54.1638 0.26
11.842 0.204
24.1352 1.728
148.246 3.63
249.159 6.736
142.013 3.628
233.393 7.756
99.9119 2.412
118.858 0.466
106.586 2.326
91.5135 8.992
49.5328 11.056
9.18582 6.332
214.236 6.012
38.1822 10.24
156.453 7.13
167.254 8.232
134.205 7.044
202.53 4.088
101.871 9.366
56.6879 4.582
230.636 10.99
80.5896 6.932
162.266 0.436
144.873 4.338
19.2213 6.412
111.444 8.41
221.139 7.57
239.427 10.684
28.5922 0.36
30.8804 10.026
63.3899 7.626
126.057 3.446
194.265 0.08
93.835 0.788
221.242 5.818
144.792 2.612
85.901 3.574
87.1807 0.314
48.8935 5.034
8.85451 11.946
222.373 11.334
117.292 1.758
14.3602 2.49
68.3118 7.352
40.4799 6.952
14.0435 4.198
21.1845 0.406
239.831 11.814
47.9523 4.804
58.5836 6.528
44.5966 7.25
129.203 1.878
161.249 8.244
84.4198 1.488
178.114 6.132
108.452 6.24
57.2259 1.606
171.259 7.912
117.461 5.182
136.366 8.754
168.516 2.664
106.058 1.988
169.727 0.664
185.407 5.81
198.381 9.574
10.7075 7.718
84.7053 5.97
176.203 4.274
239.92 6.314
24.3735 4.542
184.681 1.086
125.964 11.964
211.648 6.036
19.923 2.094
147.268 10.834
137.886 3.858
82.8845 10.45
44.6827 3.806
20.2577 5.554
221.181 7.854
160.369 9.028
120.998 0.148
28.8703 5.678
124.346 6.852
137.218 11.716
20.4374 3.884
159.204 1.654
40.5491 8.958
51.9169 6.108
40.5548 5.53
229.251 2.208
49.8716 6.248
18.4083 1.024
193.864 4.508
76.5108 5.968
173.552 6.738
81.7573 0.584
73.3844 6.628
28.2701 1.502
35.2351 11.028
227.79 4.036
57.4612 2.114
170.156 4.732
114.052 8.456
246.615 1.552
86.1321 5.088
38.8922 8.27
236.136 1.078
125.8 10.598
245.959 10.954
125.197 6.96
244.546 6.758
102.936 0.98
230.202 9.852
43.5566 1.404
181.017 2.476
42.1085 2.726
96.7905 5.058
82.4651 5.638
139.863 9.768
48.3133 6.674
48.6561 6.22
36.7428 0.604
71.0314 5.154
195.626 4.448
79.7282 2.312
47.9185 0.068
14.3752 5.808
28.8463 9.57
33.903 10.002
75.3346 0.262
28.3224 2.904
189.725 2.766
31.3329 10.856
235.844 0.644
181.899 3.21
186.045 3.822
240.398 9.482
112.077 0.098
215.726 7.126
193.489 11.83
165.207 3.448
21.7025 5.99
30.6823 6.898
28.3242 1.41
35.9675 2.946
122.187 6.204
102.042 0.344
74.0707 2.564
13.1158 11.28
25.1776 11.734
211.738 1.688
197.902 9.954
163.456 10.258
212.328 1.216
135.864 9.452
36.4717 8.516
149.072 3.092
34.8761 6.794
133.357 8.832
160.121 10.212
188.573 10.548
236.21 11.032
246.631 4.542
218.377 1.242
37.7294 5.666
249.516 10.432
24.985 2.488
11.9132 4.262
8.85836 5.348
203.643 7.452
52.6914 5.078
47.0635 2.834
137.077 11.368
223.048 9.776
20.1372 3.028
81.3337 2.756
14.5719 2.832
145.056 1.358
31.5158 5.026
215.323 3.446
19.3806 11.14
13.2932 2.374
83.5781 8.716
244.139 6.536
236.448 7.828
198.141 11.112
179.971 2.726
136.309 3.374
134.792 3.278
18.245 11.684
204.132 2.004
16.3515 9.676
200.193 10.752
138.257 0.07
125.672 1.154
243.783 2.02
169.985 11.752
15.5752 7.58
246.862 0.042
72.5067 10.334
121.854 10.232
14.0972 11.106
47.6589 8.204
53.1636 3.992
73.0304 9.116
226.172 10.058
142.598 8.002
51.0041 2.834
24.4049 3.56
243.034 9.71
9.46007 4.406
112.944 2.918
127.699 11.054
191.404 8.722
164.129 2.71
225.131 4.006
27.8782 2.182
238.871 3.174
115.6 11.678
148.163 2.224
77.7814 4.17
201.472 0.848
221.065 6.574
11.4965 9.032
124.877 2.034
73.932 1.126
172.851 9.622
78.2127 1.48
132.48 11.102
180.003 9.12
168.05 4.178
81.0802 9.436
17.2599 1.218
213.832 2.602
41.6874 9.586
132.736 6.838
238.468 0.614
40.9367 8.74
161.928 10.27
18.6157 9.988
82.7225 0.44
65.3975 8.26
111.428 3.842
57.0046 6.778
62.966 1.836
77.6281 4.536
86.6362 5.658
200.371 7.808
113.268 11.9
169.065 5.806
148.055 4.666
110.289 3.748
169.697 8.408
195.013 7.74
200.811 1.378
20.7337 10.798
43.7788 3.574
26.2751 1.696
110.068 8.722
207.873 4.494
78.4029 0.022
74.6875 0.79
51.3107 3.316
132.351 1.292
218.26 3.19
90.6149 10.092
102.159 6.124
21.4019 1.346
105.723 6.51
129.864 10.162
135.957 1.088
92.6172 7.366
70.8875 1.81
45.5305 2.024
202.482 7.304
126.053 10.07
145.674 0.07
88.6652 4.436
85.4683 1.752
199.742 5.53
234.672 5.584
76.0264 4.704
69.7399 8.66
45.5093 0.83
28.0819 6.658
69.0648 1.776
212.825 7.114
141.204 0.252
22.7021 1.086
149.263 11.506
98.0728 6.198
110.094 9.344
104.427 1.866
207.138 1.89
147.133 3.626
231.955 10.22
22.6053 6.254
224.448 1.842
70.5799 11.146
122.013 4.932
71.7065 0.9
80.3033 11.3
30.1953 0.26
180.428 5.484
223.266 7.658
158.875 4.822
190.1 10.392
129.452 9.734
54.706 5.282
39.5709 8.96
126.382 10.614
231.449 11.008
106.889 2.952
123.071 4.672
143.97 8.838
215.078 1.208
110.929 4.126
65.3044 4.582
226.757 3.388
126.517 3.892
177.011 3.108
243.352 11.41
50.2266 5.054
33.2876 2.126
41.6611 9.064
150.106 9.624
115.58 4.104
105.246 1.548
104.27 0.374
195.757 0.076
172.078 9.928
162.053 3.022
53.1471 3.058
211.072 0.222
215.953 2.614
198.767 0.686
38.7018 8.984
242.178 1.752
75.8606 9.03
212.882 0.278
38.9955 0.29
14.9279 3.532
204.15 1.004
69.7445 9.758
50.222 8.31
85.3277 5.168
93.8368 6.664
14.3289 9.076
71.242 4.07
31.6237 2.414
246.701 4.872
99.3547 8.11
217.698 3.904
241.898 6.494
53.808 10.04
165.185 9.71
14.5889 0.476
116.058 1.78
130.521 7.84
96.8574 1.292
154.815 6.316
225.466 7.676
197.127 5.132
78.0127 2.13
207.136 2.67
25.0347 1.892
200.372 8.21
121.141 7.742
244.501 6.112
159.376 8.836
248.449 9.372
13.3914 3.122
10.437 10.544
73.887 11.404
28.83 6.066
66.568 0.422
42.0645 0.646
57.6243 7.214
160.334 5.78
139.951 0.95
147.894 0.002
178.445 2.592
40.6621 9.428
247.761 0.392
85.8329 6.094
239.961 0.902
226.069 1.816
69.2076 7.554
73.2489 0.204
118.433 0.03
242.395 6.926
168.362 9.186
51.414 9.482
125.319 10.158
119.581 1.044
22.8732 5.432
171.781 0.424
123.228 11.594
13.12 1.646
121.072 10.368
244.868 7.504
215.807 10.738
206.391 11.974
195.555 11.96
188.687 4.67
139.377 1.744
163.733 11.814
97.903 11.702
19.3626 11.72
129.111 4.75
127.848 6.616
120.092 7.454
100.772 9.158
14.2532 1.978
144.8 2.46
26.9074 5.204
230.408 6.998
109.08 1.492
241.757 8.756
235.158 0.484
153.69 6.702
22.7581 8.32
14.7587 11.768
12.7464 2.706
141.91 2.554
83.6371 5.306
133.989 2.942
86.7274 6.936
147.468 1.054
101.612 11.97
14.6258 2.002
67.088 9.592
241.285 4.87
15.9897 5.592
184.734 11.784
125.634 10.782
99.9533 6.288
24.9764 8.558
112.349 7.582
43.8511 11.806
130.881 7.776
49.756 1.716
78.4001 8.652
141.184 1.474
232.089 4.324
57.6922 10.51
224.476 5.73
25.7962 9.11
36.205 6.658
12.1809 5.322
133.464 0.778
23.3695 0.098
121.685 8.206
91.1523 4.98
14.2542 10.384
49.6183 2.446
184.144 1.886
248.536 10.266
81.0859 4.872
217.301 3.13
58.2293 0.896
197.574 6.664
89.3601 7.416
17.9367 1.652
209.887 9.226
222.346 11.424
47.6128 2.256
150.14 1.096
192.201 10.776
48.4588 6.482
56.8289 1.044
227.794 1.78
233.33 0.426
138.948 6.596
190.886 4.66
85.403 7.008
77.1032 4.352
122.357 6.892
165.198 0.028
248.196 8.148
48.4911 8.35
68.235 6.282
128.129 0.254
78.4062 1.604
242.279 2.184
22.8214 0.86
212.334 9.504
145.241 6.81
224.195 10.66
48.354 2.026
71.069 7.736
241.229 8.48
221.923 5.232
119.145 11.658
105.525 8.36
181.387 1.33
138.315 11.104
117.737 0.458
37.411 10.946
58.9946 4.388
247.319 7.268
221.699 10.464
143.521 11.44
186.864 2.838
124.487 1.546
136.415 2.664
45.2926 10.93
140.856 0.152
79.8326 7.252
31.5271 11.37
13.6716 7.22
168.655 9.316
56.9016 3.974
101.491 8.358
24.6079 3.536
172.118 6.412
222.341 2.392
58.4564 2.264
47.6931 1.484
137.684 11.148
108.522 10.386
42.7416 5.118
57.3093 8.236
208.689 6.076
228.454 10.418
76.7594 5.152
239.743 9.054
86.7999 7.76
53.8637 8.822
224.006 11.002
137.83 3.03
136.394 2.934
177.24 4.672
125.532 11.074
241.772 1.634
181.828 1.826
85.4813 5.272
132.067 8.646
205.157 4.788
105.461 11.994
196.906 9.404
106.873 4.09
171.506 2.54
122.133 11.324
195.65 10.028
182.113 1.756
187.141 11.404
108.174 10.854
236.01 7.346
25.4266 1.29
197.96 5.71
243.132 4.296
106.934 0.96
9.14533 3.766
186.461 4.122
214.608 0.14
185.391 8.014
96.6091 3.4
26.5473 3.974
60.4098 2.782
237.268 0.582
248.283 9.276
14.9908 10.396
77.65 7.066
50.8579 8.432
38.6592 7.27
231.088 0.042
52.8511 6.83
210.878 3.358
95.1511 7.692
85.0557 3.9
204.451 7.03
55.1968 2.642
114.704 0.898
157.518 9.956
102.885 9.812
63.5979 4.832
204.175 9.66
10.3403 8.134
94.7497 11.192
87.8843 10.774
64.1121 8.302
48.5737 1.794
82.6249 10.662
66.7721 0.946
28.9651 1.018
227.736 8.726
104.418 7.082
207.663 3.026
237.752 8.784
121.076 10.588
140.036 7.988
133.022 1.884
210.666 7.136
45.5013 4.624
247.747 2.686
106.77 8.342
61.5547 5.56
28.8533 1.904
64.5941 11.734
155.863 8.204
69.7053 4.662
21.589 2.772
197.339 2.95
165.305 4.736
202.455 1.766
17.3165 3.914
51.4121 3.018
199.564 11.762
52.4291 11.402
106.712 1.618
232.747 3.182
20.3587 3.746
131.182 2.532
9.87892 11.54
81.8106 4.752
239.366 0.674
242.369 11.38
149.928 1.054
20.4788 3.638
12.2386 11.852
35.3123 3.676
73.1305 0.084
244.496 5.454
66.658 4.504
173.784 7.452
66.4642 10.488
22.2783 5.856
164.267 4.288
75.729 11.478
74.5104 10.538
87.8879 2.252
14.3408 4.364
241.903 8.664
51.2554 3.842
59.061 3.746
71.6983 4.304
21.069 5.6
8.58769 5.96
166.225 10.142
45.3533 8.564
67.2473 9.598
27.0528 5.96
236.587 3.474
171.839 9.082
205.76 2.674
71.5409 4.216
231.939 1.046
247.718 4.822
177.617 2.732
89.9819 10.29
155.441 2.086
136.571 0.316
101.77 3.394
54.0366 2.112
78.8084 6.984
225.218 10.294
18.0556 7.914
88.0302 1.544
18.0757 7.344
51.7836 2.67
74.9225 0.594
214.408 11.274
90.1405 8.506
78.2889 2.4
100.341 5.948
27.8391 3.892
138.552 9.296
146.693 3.662
238.745 10.164
55.1374 0.808
179.88 11.354
14.0041 8.49
75.8824 9.976
165.106 1.02
169.079 3.006
181.322 0.134
13.9173 1.75
111.853 11.93
125.157 11.964
57.5695 6.068
60.7522 1.944
143.127 9.062
32.0811 2.156
188.618 2.052
187.624 7.714
49.0291 4.604
239.18 6.94
173.839 5.402
83.6512 7.438
47.1564 7.228
19.6715 7.412
45.4363 2.864
60.9014 5.072
31.1244 4.408
20.7399 4.516
87.365 7.06
55.4814 1.578
143.131 2.264
128.113 7.702
142.977 6.718
10.7192 10.854
207.605 10.908
13.4087 0.082
245.026 10.3
248.144 3.364
14.2902 5.62
30.1424 1.924
38.3966 1.956
13.6689 11.06
185.41 5.354
183.032 10.478
111.178 2.456
11.5991 5.97
12.8664 3.414
119.6 10.574
244.103 8.518
124.981 10.036
95.2482 3.494
62.5758 5.75
105.997 6.538
25.375 9.772
234.155 0.828
76.4829 8.22
136.78 7.588
9.9823 5.996
28.108 0.348
209.918 3.16
110.306 1.438
108.988 5.83
248.135 4.098
58.4406 10.196
11.7309 1.796
99.8901 3.79
98.5469 4.17
37.6681 3.764
21.9793 2.348
128.184 10.348
12.2603 10.668
24.6721 1.606
208.955 8.786
11.3403 2.166
25.0011 6.078
241.646 1.894
194.269 4.808
104.509 1.062
38.8734 5.97
93.8665 6.688
18.5909 2.676
150.926 7.262
187.691 4.918
105.28 5.372
183.811 1.344
33.5626 5.448
37.7836 2.494
175.134 4.688
153.847 9.396
41.1557 8.244
59.6737 5.35
23.3567 1.4
60.2722 4.498
136.221 2.598
224.283 9.892
161.939 2.904
60.6662 1.302
244.944 7.464
24.2868 4.78
120.107 6.728
157.891 1.744
44.8659 3.366
129.668 11.148
128.084 6.95
229.721 0.758
53.1174 10.944
24.511 7.748
72.094 3.02
72.2452 11.394
46.6023 3.172
15.336 1.034
200.084 1.852
217.494 4.54
128.227 8.422
45.9521 2.334
134.37 0.25
163.165 0.05
143.244 11.65
149.426 0.008
34.6445 2.662
17.641 10.41
77.4309 1.376
19.6681 5.904
57.3422 10.688
101.839 4.436
10.4977 5.908
227.079 0.612
101.556 9.532
158.452 2.212
20.0425 0.39
242.742 7.228
30.7889 4.34
38.9888 4.554
93.7172 0.288
109.447 8.106
91.9863 4.452
23.9447 8.782
211.681 2.366
144.178 6.942
92.9779 2.054
71.651 1.412
97.2725 4.084
106.411 4.956
63.9724 7.948
84.7686 0.522
104.103 3.238
159.672 5.506
82.5601 4.99
172.571 8.888
11.5973 7.5
155.485 2.156
191.949 3.732
105.229 6.386
91.6583 7.618
168.021 11.75
52.7276 7.352
45.4195 3.912
166.619 7.674
172.163 9.11
66.8329 4.86
142.957 11.894
66.1489 10.116
197.148 11.748
166.237 9.852
217.275 0.376
176.94 4.368
182.075 11.084
200.771 4.304
96.3699 0.772
209.728 6.908
98.4545 7.012
155.177 7.396
140.606 9.884
129.718 8.606
27.5333 6.462
229.429 7.792
8.89545 1.296
15.9659 3.56
123.13 9.192
98.049 6.798
17.5274 3.816
196.023 4.534
99.971 2.442
12.5257 6.01
118.693 8.106
135.785 0.722
160.272 3.71
51.3962 7.202
52.7116 5.518
170.987 3.748
92.9582 6.556
43.5226 3.672
192.03 0.896
50.3087 1.934
229.43 7.818
46.0539 0.798
53.048 2.242
164.336 2.692
22.9812 9.124
16.0035 2.326
170.77 10.378
230.074 6.188
89.7492 8.718
107.09 8.82
151.577 2.802
174.845 3.138
31.7537 9.246
62.9268 9.148
103.755 3.248
11.7206 6.656
92.0538 8.664
173.939 10.416
14.9414 1.662
106.16 7.348
174.321 1.448
77.0128 1.684
219.622 10.352
187.221 7.702
241.28 2.014
178.728 8.238
231.113 7.164
239.565 8.056
245.327 6.672
171.316 1.436
96.0322 6.264
15.1207 3.606
58.0822 5.258
176.929 5.87
203.175 1.236
85.3631 0.688
174.993 0.586
148.841 8.576
62.5796 0.544
146.902 10.806
162.7 4.96
54.226 5.304
37.8894 4.96
60.0104 3.41
37.5873 2.65
117.559 4.558
234.355 8.132
39.8482 0.264
176.07 6.224
177.25 3.668
219.504 2.58
28.1593 2.152
64.0909 5.58
141.107 6.062
104.206 0.862
212.421 0.302
235.386 1.266
102.205 10.096
207.041 5.504
196.769 4.072
136.996 2.634
161.061 0.032
18.5131 3.602
144.876 9.714
116.288 3.554
10.2161 2.996
35.5914 2.286
153.396 2.938
66.5282 6.5
44.7208 3.358
231.309 1.466
193.466 0.982
113.55 7.96
170.78 1.656
59.7904 5.65
12.6009 0.392
82.2633 4.724
213.835 6.35
42.95 1.998
12.4977 9.012
40.0146 0.14
102.003 2.242
208.844 9.976
196.511 3.75
190.166 10.62
202.539 3.874
212.305 3.564
36.1656 7.972
94.9557 0.136
15.1263 1.022
244.913 11.116
70.7844 9.782
199.277 10.89
216.885 0.824
54.3505 8.084
41.6341 5.1
151.275 2.226
87.2367 8.382
131.725 0.152
51.4567 9.514
139.061 4.456
166.166 4.53
213.03 1.096
183.536 11.116
59.7212 3.254
58.6054 3.368
10.1369 0.428
104.404 3.734
19.3649 9.434
45.7905 1.756
32.1891 0.146
98.8286 8.538
90.9127 7.204
26.3491 10.71
152.402 5.832
69.8906 0.8
67.2662 1.188
168.081 1.336
129.209 2.308
196.015 11.284
212.519 9.074
99.8129 4.626
146.905 8.084
245.169 8.96
200.496 6.704
221.996 0.034
220.607 5.59
202.105 6.194
226.218 0.3
176.164 2.02
211.797 2.298
102.755 8.72
53.7269 9.43
236.756 5.358
150.58 6.834
46.2802 11.696
18.7546 7.292
218.969 2.366
245.891 2.934
142.206 0.44
137.842 2.118
200.92 9.614
24.5446 11.622
175.588 4.404
156.725 8.124
11.0135 2.5
9.21785 5.73
67.6217 3.936
43.7265 7.312
177.846 2.87
207.074 2.872
157.346 10.558
244.59 2.474
132.992 2.914
210.124 8.372
220.347 7.388
173.728 11.112
16.4703 3.414
104.962 0.84
223.652 10.402
21.9632 8.89
75.5201 2.282
106.238 8.81
169.1 5.848
144.745 10.722
187.024 0.166
106.614 3.212
137.527 11.874
193.324 7.63
44.0996 11.776
168.06 2.846
108.072 9.446
56.825 3.204
91.2423 0.96
214.287 0.832
213.856 1.118
60.271 6.59
191.627 5.782
151.079 4.538
91.5022 5.906
97.0643 10.076
20.756 3.598
92.2153 6.852
207.697 4.334
57.1828 1.58
91.1429 6.456
183.683 1.394
27.6007 5.816
183.057 5.39
214.419 2.27
14.7899 4.848
166.401 6.656
122.986 8.648
20.8996 1.308
194.547 0.744
162.006 4.2
133.226 2.972
171.737 2.948
197.284 1.342
32.7746 7.994
189.663 10.34
228.995 3.708
204.006 8.576
237.626 8.594
34.5058 4.274
26.8157 2.104
143.656 0.382
213.317 1.552
43.759 6.194
197.549 4.362
50.6815 3.532
150.715 10.552
203.53 9.114
224.98 3.548
248.825 7.026
234.786 9.426
85.1098 1.36
171.285 0.558
154.541 11.924
225.006 2.788
121.111 7.406
115.983 5.25
241.37 6.862
136.979 4.876
187.578 4.49
150.527 4.73
64.5509 7.464
133.904 2.128
124.372 7.118
43.7593 2.572
161.222 11.578
167.281 10.264
232.432 6.212
159.623 3.892
143.74 3.086
226.632 8.682
240.784 9.516
135.064 4.318
239.077 11.656
225.381 1.528
162.856 9.914
36.8491 5.86
141.199 5.74
187.166 6.984
239.732 9.85
227.806 2.256
141.889 9.008
148.421 5.78
96.1351 0.034
207.482 11.28
25.2968 1.214
34.3111 2.03
75.1822 7.68
116.235 3.392
196.7 8.916
135.178 0.25
243.002 0.712
51.7104 3.69
186.14 10.746
65.7716 9.636
22.9807 4.412
157.721 6.576
218.937 10.52
242.162 2.114
175.858 0.344
51.1791 10.018
40.2065 5.704
162.969 6.11
151.878 3.688
56.4653 6.598
32.997 6.798
52.5169 6.492
175.486 1.026
247.753 10.438
240.514 9.768
87.6205 3.998
62.638 9.038
164.651 10.064
205.058 5.998
198.638 10.396
178.453 3.41
185.595 5.776
19.4127 10.362
73.7072 7.966
121.787 8.228
219.367 9.262
79.1992 4.128
94.8453 6.91
148.663 3.244
136.973 4.786
150.349 0.36
17.7564 4.948
33.5752 7.036
49.7175 10.248
111.937 10.67
222.778 3.21
200.429 3.36
178.16 9.57
152.171 11.596
68.8941 4.334
94.4801 11.736
95.2468 11.84
15.1674 9.78
195.945 11.048
212.491 11.76
172.172 5.598
29.1907 0.074
63.1286 1.904
25.2573 5.008
224.288 4.63
204.082 5.556
168.18 6.102
23.7009 7.688
90.6 5.998
243.82 5.402
24.8583 7.05
154.521 4.416
165.522 1.604
101.74 3.168
45.0327 2.934
108.821 6.194
94.1066 0.026
16.1607 10
187.926 6.176
20.7095 1.658
244.378 2.812
99.8734 3.456
19.023 0.166
117.282 10.904
61.2114 6.094
117.161 0.794
138.818 7.026
138.577 7.584
173.904 1.9
82.9363 6.256
162.988 4.704
18.4103 0.428
245.171 3.432
42.1987 1.886
181.918 2.108
30.9205 4.206
45.2361 8.088
185.185 3.538
218.322 2.988
188.903 11.17
145.121 6.686
124.214 2.02
36.2176 0.378
186.634 9.95
134.489 2.274
142.445 0.242
155.853 9.556
78.1666 4.858
169.962 9.724
39.7602 5.538
137.726 2.22
166.842 3.67
25.2634 2.116
186.472 10.348
160.304 11.3
219.039 10.214
14.6684 5.34
18.9506 5.32
26.1036 4.428
226.116 1.2
94.9896 9.558
159.23 6.234
188.073 4.494
198.19 8.164
17.2207 0.248
54.8578 7.25
144.777 0.76
43.4908 9.554
26.9662 7.01
214.027 7.986
200.996 0.326
74.2081 8.892
228.321 1.146
167.65 3.29
12.8507 9.198
177.091 0.33
23.0939 3.432
174.966 2.718
159.108 6.778
127.746 1.41
164.744 8.822
48.7837 10.046
11.5522 8.072
9.44735 3.38
116.087 4.718
57.7194 0.948
12.1508 2.476
221.576 9.472
84.414 7.264
222.063 4.634
23.1099 0.012
246.589 9.526
105.4 3.328
19.4053 5.174
162.64 8.402
194.908 9.676
58.442 11.82
161.907 2.246
132.055 1.674
84.3392 4.74
133.026 10.422
78.7246 2.482
179.123 8.334
26.771 10.208
20.0475 2.176
157.49 1.562
110.441 10.6
205.728 10.01
223.231 0.626
8.78449 3.086
16.49 8.152
38.6881 4.662
107.133 5.304
125.559 9.214
198.278 2.05
200.156 2.31
98.8922 3.19
240.235 11.644
12.0285 4.222
206.302 7.454
157.311 2.516
146.551 1.854
67.8986 6.906
23.4828 4.414
20.2185 10.676
217.347 0.358
175.671 0.096
124.496 4.006
67.6546 5.96
44.3163 6.34
74.0138 6.174
162.05 2.1
145.078 1.27
14.2408 8.376
66.6807 3.15
247.514 6.176
185.147 4.358
149.291 5.552
182.345 10.698
183.464 6.718
90.1011 6.064
219.603 4.828
173.466 9.178
231.001 1.616
243.085 5.562
218.236 4.748
71.5282 1.66
27.9446 8.34
211.68 2.176
235.765 0.982
112.817 5.422
102.911 1.532
149.592 0.474
177.959 8.846
187.218 5.852
31.6258 6.162
21.6657 10.794
162.646 10.14
157.519 10.924
96.4024 4.21
62.7782 4.604
114.59 3.996
179.587 2.896
192.909 9.356
183.717 3.22
178.444 6.432
229.535 2.206
181.097 2.924
135.252 11.054
110.47 6.942
226.363 3.98
23.6891 2.154
183.345 9.816
33.5027 3.492
60.3126 3.786
46.0983 1.53
173.955 3.53
230.106 2.158
12.8863 8.008
96.1057 9.464
189.955 0.074
193.181 2.588
240.589 8.22
91.4471 4.56
195.551 3.528
21.7617 10.042
75.8558 10.178
93.1017 2.634
72.8995 6.566
197.569 3.698
227.186 6.394
11.5729 7.306
59.5029 3.502
85.6089 0.934
64.1506 1.118
180.14 3.676
18.6851 9.024
122.517 8.972
89.0734 6.224
9.93369 6.358
12.3853 3.422
141.066 4.644
149.923 7.914
75.6682 0.48
143.486 4.486
28.1347 2.594
202.612 0.472
95.4169 2.068
219.385 5.962
15.4546 1.322
110.555 8.078
146.277 8.844
58.3611 11.916
93.5001 11.756
120.823 10.048
43.3144 3.482
22.1713 1.086
86.3012 8.212
32.3136 11.356
130.89 8.216
241.443 0.194
185.023 2.766
52.4532 5.108
77.3083 9.832
63.1489 9.356
135.027 9.602
52.7786 5.82
28.9702 5.204
166.105 5.366
166.95 1.47
221.016 9.416
94.9891 6.38
164.909 8.338
198.88 11.424
43.2321 0.954
68.4359 0.65
189.028 0.09
149.881 5.22
212.14 3.022
161.815 10.302
129.948 11.698
214.347 11.55
45.4119 7.886
58.4131 11.222
73.1727 9.58
244.331 2.154
25.6384 11.824
216.023 0.87
65.4288 10.704
116.621 0.956
21.1799 3.858
95.063 3.892
147.297 11.98
220.697 11.084
44.7167 10.718
120.844 8.848
208.689 8.014
32.7014 5.678
128.525 5.316
36.0445 7.208
160.426 5.09
197.993 8.676
153.332 9.46
212.069 1.514
17.3122 9.268
219.303 9.64
110.854 5.54
47.2739 3.778
143.463 3.574
226.168 3.276
81.3273 1.628
194.59 0.854
37.9596 11.618
245.916 1.292
14.0175 10.362
155.45 3.598
192.47 3.74
128.256 7.308
203.097 2.69
105.417 4.966
229.853 0.362
184.359 8.738
240.438 2.74
123.61 2.754
75.6312 6.112
179.85 8.204
164.487 1.236
229.701 3.698
203.324 8.378
154.605 3.352
152.34 4.322
186.81 8.746
73.6862 11.136
203.408 1.672
47.3216 11.498
50.4748 0.598
97.5254 10.368
74.4183 5.718
197.75 6.132
110.912 3.95
51.9653 0.954
209.12 4.902
32.569 9.976
97.5992 1.394
58.032 3.852
63.8558 3.424
187.219 0.316
22.5313 7.966
93.2067 1.122
119.039 3.58
15.6744 8.326
197.632 3.19
101.185 4.044
190.915 0.698
14.8042 9.35
60.114 10.862
38.7721 5.766
167.877 8.368
128.688 6.386
185.535 5.476
19.7927 8.366
75.6982 6.734
222.492 11.67
112.523 1.838
210.329 0.302
198.563 9.434
160.856 8.872
101.248 2.336
194.968 1.062
245.3 11.544
139.757 5.112
51.171 5.834
116.98 7.18
136.3 3.354
49.7367 10.884
200.462 7.552
242.934 5.932
134.667 6.61
87.9363 2.904
31.9145 1.21
86.4885 4.232
245.657 1.838
164.049 10.626
229.117 3.248
221.791 6.976
156.485 0.296
157.995 2.738
36.1723 3.048
179.857 6.38
19.2067 7.248
216.187 1.276
202.451 1.31
166.525 11.908
112.245 1.208
21.5631 0.374
10.8547 2.236
220.774 2.362
32.9687 6.114
75.2659 11.324
181.17 1.156
76.8314 5.266
79.2594 2.802
188.26 1.362
147.566 8.834
48.5084 0.386
206.851 8.65
63.9026 3.356
234.141 8.716
215.723 4.538
152.825 11.37
11.3396 0.694
245.279 3.342
107.767 11.684
70.8259 8.24
43.5294 1.696
79.825 5.422
30.8406 7.24
102.89 10.474
64.8583 2.242
240.791 3.562
249.093 0.394
207.071 5.912
96.6621 2.02
42.9921 5.972
167.049 0.324
100.936 2.734
34.8302 1.79
160.403 3.482
95.1337 6.706
151.48 2.456
100.02 5.14
185.375 2.664
51.3857 9.418
78.0354 4.596
87.4017 9.57
160.595 4.396
146.469 1.018
60.9644 0.12
32.2525 9.354
246.444 4.43
37.6704 11.876
140.678 2.11
225.666 11.054
175.228 11.706
50.4051 3.568
110.448 1.118
67.6597 3.166
18.0585 2.154
202.164 4.174
34.7074 4.856
92.0584 1.512
177.982 3.816
13.1968 7.02
209.9 5.79
131.683 0.74
174.35 9.658
132.476 3.302
248.789 1.208
72.5515 11.45
36.7796 1.218
58.5386 7.002
106.655 5.962
177.072 6.56
248.657 1.64
67.6048 8.09
143.053 10.948
20.1546 4.396
80.4707 0.4
116.241 0.316
234.258 2.464
223.731 5.532
78.5657 5.526
60.4981 3.032
154.61 7.01
238.953 5.418
118.048 11.718
57.9894 5.184
127.137 8.836
220.832 4.664
190.669 1.374
204.054 9.034
229.018 4.982
26.0665 9.892
241.414 3.028
116.519 11.594
147.782 1.928
39.3876 3.978
207.872 0.224
32.2177 6.6
142.085 2.894
19.4094 0.9
125.441 10.636
216.795 4.986
194.903 1.18
120.477 0.914
122.83 8.642
147.683 1.092
111.407 9.18
83.7384 0.808
107.418 5.292
103.352 2.99
220.358 10.642
239.771 3.07
207.739 9.028
192.921 8.752
178.421 8.474
15.7506 7.664
229.159 0.138
139.401 2.994
231.988 0.332
219.713 0.05
41.3125 1.232
203.812 3.822
235.953 7.688
53.202 0.268
17.4703 7.954
71.5473 5.684
34.8111 2.14
207.468 6.954
35.7207 0.832
115.374 5.46
174.763 1.544
53.8319 11.238
161.253 6.106
20.5402 11.164
76.3912 4.746
45.5136 7.854
27.0163 6.802
210.403 6.682
137.981 3.172
14.47 11.452
62.3066 0.26
70.0595 8.122
136.663 0.372
148.603 6.374
9.04972 8.592
85.58 5.27
189.743 1.816
91.4198 8.28
95.6907 11.336
139.844 9.132
142.519 1.902
144.677 8.05
60.6332 1.088
129.622 5.302
217.607 0.376
88.474 6.544
66.8458 5.602
108.423 11.902
198.398 2.158
202.014 0.684
198.58 9.06
171.214 3.784
197.143 2.43
128.387 8.73
168.637 8.152
81.3291 0.002
82.5959 3.81
173.948 3.472
240.055 7.128
137.246 2.898
184.912 0.15
181.669 11.686
126.865 5.936
221.911 0.552
143.055 3.632
122.547 9.138
139.533 1.922
185.438 1.81
134.585 2.076
186.808 10.516
7.96779 1.776
144.941 10.982
141.887 3.986
17.8536 1.148
90.0607 8.366
186.461 0.298
17.6008 6.69
24.8563 3.35
50.9609 9.23
202.464 4.98
223.955 3.92
146.315 4.732
27.738 0.664
170.852 11.576
90.2641 10.028
40.3372 6.518
58.3643 5.41
66.0902 6.958
33.9045 5.586
246.897 9.728
165.867 4.444
127.602 1.524
70.1142 9.304
10.0836 2.222
36.6108 6.156
138.373 3.49
69.6795 3.92
187.362 5.07
231.534 8.154
30.992 8.348
246.191 3.082
71.3381 1.066
211.993 6.928
36.6529 7.658
221.486 8.702
16.2943 6.218
23.2983 2.51
204.209 8.434
93.8576 5.26
175.489 2.504
110.416 6.786
123.523 2.544
111.617 10.636
222.712 9.134
235.175 2.548
106.569 4.644
39.0177 1.564
190.239 11.276
145.83 6.842
51.8464 5.566
20.6783 6.032
123.931 7.902
222.032 7.744
23.4199 9.678
217.801 2.452
33.8151 4.674
238.534 0.648
137.29 3.546
33.5378 10.244
53.3968 11.218
173.341 5.932
30.6514 11.612
188.912 8.436
109.998 11.84
53.6813 8.17
72.3281 2.098
200.363 5.44
82.2847 9.4
208.017 6.798
49.6376 2.586
204.81 5.32
221.282 1.304
186.141 11.854
43.9372 7.252
195.311 3.866
100.046 9.878
193.923 8.748
166.152 4.202
13.6075 0.12
236.562 8.142
96.8553 10.204
38.002 2.746
95.4338 7.91
146.268 0.942
36.5786 4.696
162.184 3.862
118.005 3.326
145.48 5.852
164.976 6.102
143.136 4.934
233.091 9.55
195.519 4.39
23.551 1.048
16.1145 6.864
231.817 6.564
47.9393 7.03
167.848 6.988
49.2726 4.024
29.9123 10.54
20.075 0.794
126.482 7.42
193.09 5.708
66.522 0.302
203.427 9.752
17.6263 11.414
9.35096 1.996
21.3445 3.424
242.633 0.58
94.1666 2.716
182.62 6.236
142.494 1.098
48.0342 4.096
14.451 10.96
122.186 0.186
209.803 2.208
200.248 6.854
148.437 4.992
32.57 6.146
229.487 5.612
50.7542 11.454
188.167 7.026
99.6003 7.664
52.5681 9.134
192.06 10.106
134.018 1.41
152.52 3.832
13.4392 1.03
29.9073 6.074
247.949 4.532
83.3275 4.93
40.0131 11.41
130.084 11.1
238.661 6.91
101.06 5.408
14.7286 1.18
243.801 3.272
20.8178 4.87
36.3713 3.37
113.282 6.108
80.2065 9.218
76.8522 0.634
84.1685 4.81
35.7452 4.894
187.248 4.98
27.4505 9.652
25.9947 0.948
49.2646 11.68
150.25 1.796
109.309 10.384
37.5098 6.338
86.6698 3.874
25.4891 2.132
45.43 2.126
149.545 3.004
45.0437 8.194
121.748 2.242
15.2492 1.148
244.687 5.322
146.423 7.874
100.246 4.474
249.408 8.026
54.7645 2.654
149.569 8.24
117.16 10.188
190.682 10.502
26.6757 8.67
134.957 10.938
214.525 7.89
82.499 8.724
130.678 2.518
53.4564 0.392
201.071 10.704
69.6426 2.064
26.8964 11.662
162.293 4.07
81.4885 0.354
80.3465 7.112
17.7874 9.362
59.3529 11.122
84.5749 9.932
18.2938 7.036
139.92 1.116
144.657 4.118
172.461 5.576
18.3338 8.132
202.173 8.884
141.424 9.748
167.188 0.304
17.5227 1.806
69.0281 2.822
77.8037 3.68
137.905 8.652
201.972 5.472
204.742 8.944
12.1128 8.516
222.562 2.112
174.899 2.408
89.0109 8.388
163.804 3.374
19.3903 5.984
204.875 4.906
115.894 2.058
152.433 5.458
143.643 4.116
199.539 5.14
147.793 4.996
23.845 3.786
133.321 2.346
175.634 3.86
25.9927 0.106
68.2223 6.258
19.844 11.61
158.344 3.586
166.469 9.946
114.916 3.15
108.405 4.9
118.567 7.31
26.1741 4.418
10.1326 6.058
65.1758 0.838
124.357 2.772
193.467 1.124
99.9092 11.18
163.992 7.926
54.4275 11.356
137.848 2.73
130.595 2.224
186.096 8.84
131.494 8.642
71.9019 1.978
206.402 11.808
61.408 9.292
168.037 0.27
112.79 0.302
171.891 8.616
93.3144 10.69
119.507 0.176
211.248 6.648
166.886 3.214
129.974 11.522
101.436 1.32
13.4057 6.898
236.76 4.126
185.355 3.65
150.8 5.456
50.4195 7.54
242.364 11.458
32.5405 10.342
209.947 2.718
35.4244 6.506
151.305 5.37
123.371 5.534
98.6851 0.79
187.697 0.43
149.979 11.892
123.329 1.036
211.003 9.666
18.6529 7.006
70.2482 5.808
209.727 5.044
175.507 7.398
186.244 11.446
100.913 1.174
107.665 10.976
34.3057 6.902
16.1638 1.698
188.928 11.09
54.0097 1.42
84.1476 11.736
193.006 8.93
177.339 9.544
168.929 4.928
55.1716 0.942
167.885 6.818
243.776 6.696
23.5634 1.294
29.4512 3.108
229.748 1.598
58.3052 1.052
241.292 0.97
175.54 7.612
59.8929 6.462
16.0171 6.164
146.814 5.302
191.491 5.372
184.847 0.658
248.731 9.292
96.1478 6.22
114.79 1.698
170.295 2.976
21.4092 6.826
118.61 5.212
16.7372 2.116
244.692 10.486
223.453 3.342
172.959 6.758
171.406 4.736
131.739 10.098
18.9734 2.052
225.653 5.662
18.9935 6.112
232.494 6.51
38.4427 0.194
235.642 5.762
191.919 7.496
158.386 1.298
156.013 8.904
224.717 2.714
85.1871 2.506
160.475 5.672
163.474 2.53
34.2423 9.732
96.0218 0.948
231.426 2.338
195.805 9.092
97.1209 3.61
248.935 10.236
99.5591 3.646
16.6537 8.206
146.332 2.374
245.524 7.41
71.5781 0.436
231.536 2.13
68.0715 9.202
106.455 1.666
59.6086 6.198
85.3149 8.776
233.028 2.164
187.595 6.424
117.774 4.41
220.143 7.42
218.941 0.516
93.4658 4.034
121.487 0.026
110.494 9.566
142.113 2.52
205.487 0.034
119.789 4.44
131.979 11.05
204.983 2.756
47.9598 8.14
128.56 0.194
144.454 1.9
152.359 9.526
149.069 2.208
203.062 4.822
191.217 1.574
137.757 4.752
204.923 9.798
151.745 1.32
31.915 9.738
132.124 4.278
149.773 2.056
108.766 6.472
117.411 1.584
186.101 0.392
76.0463 4.988
118.144 1.37
92.0879 3.562
226.772 5.266
111.658 6.38
204.886 6.064
165.724 1.472
132.322 9.828
154.132 8.306
56.4291 9.082
27.0177 4.754
34.7513 3.106
102.355 11.538
155.706 7.442
231.994 7.57
32.2149 6.968
173.445 5.32
248.446 4.462
169.217 9.674
193.501 2.68
138.873 8.682
230.271 8.124
101.507 0.454
161.116 5.532
72.8481 6.17
130.106 4.056
99.1986 0.164
85.3572 1.872
169.748 2.75
141.366 2.92
91.1155 11.672
32.0038 1.9
125.679 8.862
176.327 0.416
231.698 6.688
204.938 1.452
240.002 4.348
154.26 9.764
124.772 6.526
148.209 7.126
38.0136 9.368
226.048 8.366
60.6218 10.194
241.05 4.86
224.2 0.93
90.2792 5.37
65.4213 2.63
87.7508 1.882
178.676 2.39
16.884 8.454
59.8803 8.12
161.496 5.97
14.0056 6.89
79.4794 2.78
63.8973 5.922
27.8646 3.598
98.2438 8.18
136.262 5.522
69.6604 5.926
85.5871 3.49
96.7838 5.886
208.217 4.36
90.1259 11.394
58.2941 3.232
72.0225 6.23
170.453 11.83
50.9872 5.774
189.58 1.392
140.696 10.146
56.5033 4.948
161.26 8.944
154.287 3.316
85.3427 10.26
10.4399 6.508
245.415 1.17
20.2688 10.618
152.679 2.06
16.7761 8.226
201.248 11.2
94.1216 7.532
133.694 0.628
242.944 1.952
31.43 5.126
187.128 0.636
134.695 8.702
9.62531 5.676
93.2149 0.03
194.294 3.05
212.224 9.476
30.7747 9.678
11.8581 6.638
114.452 2.476
44.8441 11.634
222.401 1.228
239.529 0.036
83.0631 10.378
11.7339 1.478
232.414 10.548
244.033 2.57
103.751 3.766
137.606 6.882
116.254 9
218.349 8.75
15.616 7.67
187.492 7.78
220.493 10.992
187.64 10.676
30.1101 10.122
207.438 7.852
183.224 2.044
51.3085 9.466
61.007 2.148
200.157 4.304
24.9409 9.328
27.639 5.672
18.1888 2.158
179.658 6.684
31.2085 3.352
92.2734 10.53
44.2814 1.42
159.9 0.602
199.229 2.462
109.93 8.25
187.936 5.238
204.483 9.866
184.163 3.632
135.641 4.236
13.3177 1.81
29.0944 5.432
175.002 2.222
159.179 0.322
130.256 8.022
85.6283 1.784
109.572 4.546
61.5628 7.86
10.4921 11.728
184.604 10.546
152.383 5.878
165.923 0.988
219.828 9.506
24.114 1.916
202.366 5.956
119.616 4.892
112.513 6.584
148.58 4.274
33.5579 5.714
56.3986 3.718
31.5531 8.232
232.285 9.298
177.855 2.534
199.241 2.698
100.848 2.658
112.93 7.56
11.2471 1.75
216.906 3.968
115.02 3.142
171.971 1.372
194.962 6.148
217.977 8.656
161.292 11.732
204.538 2.318
136.271 0.128
204.714 2.144
94.3651 10.182
152.087 2.426
121.844 6.114
247.991 6.244
90.808 3.098
152.574 9.892
239.415 4.07
86.0338 8.306
54.6784 1.338
127.485 6.614
124.756 3.672
194.203 0.28
189.377 5.36
50.9273 11.028
26.4254 9.79
46.0663 0.686
235.847 9.152
239.669 10.98
124.962 11.844
101.678 6.966
198.234 5.092
114.436 0.908
79.4821 3.686
208.241 5.136
96.3678 10.918
138.16 8.358
12.0479 9.034
12.3328 1.648
193.144 3.612
228.762 0.796
14.6948 1.966
128.359 2.712
204.68 11.27
222.255 7.91
105.895 7.398
72.3119 2.772
26.2855 11.298
105.778 1.59
63.8972 5.444
109.302 8.988
135.114 9.876
140.472 0
110.17 1.472
156.76 9.454
118.003 4.252
92.6591 5.096
65.6184 8.034
134.516 11.104
53.6525 0.04
67.5403 10.624
138.476 9.006
26.7893 4.178
35.4051 0.122
221.093 9.776
112.343 6.624
42.1968 3.87
162.377 2.156
48.7818 8.952
136.78 11.422
226.768 2.812
160.972 7.412
176.694 3.762
70.5383 4.924
84.1976 2.836
225.314 11.174
176.122 6.03
182.321 1.892
141.277 1.466
74.2952 5.668
167.715 0.508
128.394 10.214
136.268 1.564
83.8638 3.154
131.492 7.35
246.344 3.286
12.0955 3.322
217.342 2.68
136.149 8.716
78.6064 10.178
242.182 0.12
73.3771 7.078
179.408 4.538
225.308 8.422
228.618 8.414
225.427 4.474
171.502 0.468
71.4498 6.484
124.032 11.954
48.4073 6.704
178.292 5.588
24.8641 0.904
97.6001 9.07
182.441 7.59
246.336 3.954
41.2332 10.354
79.5577 10.93
176.433 0.942
204.341 5.22
132.453 5.472
137.59 3.822
133.379 5.574
114.238 5.186
19.8116 3.484
201.565 8.736
115.656 11.97
94.1671 5.24
176.145 1.214
79.739 5.828
61.1736 9.202
244.142 4.478
84.2902 6.894
203.311 8.788
89.4589 8.144
16.9445 11.376
222.68 3.662
198.231 4.526
49.8557 3.902
36.8032 4.254
69.6968 4.18
226.24 3.302
118.211 10.766
221.953 10.314
137.349 10.334
97.5916 4.514
69.1742 3.148
228.556 6.776
169.621 3.03
32.2779 1.538
107.216 3.3
197.276 5.976
96.1229 1.27
207.021 3.634
146.069 9.114
26.7656 1.71
127.766 1.842
20.5765 4.266
75.1125 6.264
107.35 4.718
109.778 4.692
211.361 4.418
241.508 4.95
129.252 5.788
17.5686 2.992
51.9768 6.632
64.7275 3.12
144.212 0.394
236.843 11.368
15.4676 4.206
201.076 1.252
94.852 9.114
121.393 0.812
28.7369 2.274
179.652 0.162
243.069 10.816
163.563 11.472
98.802 11.806
136.04 4.516
123.88 6.434
192.749 3.266
36.0726 3.546
175.502 11.392
42.471 2.766
187.963 5.918
214.354 0.024
35.9032 11.264
27.7447 0.242
114.838 7.382
11.1847 8.636
195.275 9.954
249.285 6.66
41.9533 6.87
32.4042 0.556
14.791 4.814
229.55 6.776
68.9225 4.154
63.0596 7.466
10.6013 4.758
224.059 11.764
224.238 6.682
80.0928 4.6
99.8419 0.326
115.906 2.7
204.894 9.742
118.016 8.962
122.378 3.556
134.397 1.732
41.5701 1.132
70.5645 0.302
228.684 8.76
118.617 6.108
23.8 3.394
22.8029 0.792
10.6282 5.962
162.749 1.138
92.9076 4.814
121.929 1.76
15.3338 10.524
100.706 4.532
179.981 10.87
94.9707 2.72
185.689 4.342
31.8581 9.724
168.683 8.876
28.7089 5.454
226.664 11.906
16.617 10.476
59.2404 5.04
29.708 2.42
207.636 5.87
106.238 4.714
242.15 1.828
202.638 2.924
12.3007 8.416
36.7225 2.772
29.5629 5.254
85.7361 9.038
102.726 2.716
233.737 10.198
133.992 11.412
211.511 9.576
132.464 10.208
13.3378 8.238
122.838 10.944
178.085 1.806
47.2821 9.55
110.16 1.75
241.758 1.422
108.611 10.006
156.402 11.582
164.528 2.486
52.6534 10.036
31.3544 3.196
148.27 1.894
239.226 0.614
200.656 9.286
31.7779 6.714
57.7557 8.99
181.605 10.774
108.051 2.534
94.5849 0.064
237.115 5.96
223.894 4.056
152.92 3.626
32.6359 1.072
171.011 5.436
73.6718 0.162
40.1876 4
88.1663 2.07
83.1767 8.722
55.9483 5.572
190.958 1.778
207.318 3.766
243.211 8.976
136.478 3.06
15.6125 2.19
199.603 3.106
44.6031 7.154
126.896 5.122
112.519 5.378
242.63 8.102
240.78 1.04
26.5995 9.384
63.3785 4.082
98.0067 11.578
158.897 9.702
57.1945 1.968
91.7405 4.472
168.339 2.96
20.5536 10.07
29.6255 0.55
53.3144 1.262
234.9 2.096
206.012 10.778
11.9388 11.198
230.562 5.778
94.9791 5.912
192.256 5.984
108.075 9.766
88.5133 3.978
136.419 8.448
91.1149 3.832
223.257 0.144
243.989 0.268
178.554 9.89
143.842 8.692
83.8055 8.456
211.802 1.982
23.1138 6.004
243.969 9.95
150.989 5.71
51.1536 1.976
187.913 8.312
24.308 4.538
131.843 1.662
242.264 0.398
205.359 0.6
13.9362 5.916
169.782 0.5
63.1119 3.278
34.8449 6.544
201.592 11.28
157.476 11.658
200.831 6.408
245.854 1.668
147.904 11.322
225.221 1.614
65.6816 5
13.9294 9.022
34.7194 5.558
9.93225 10.92
58.8822 2.72
21.5187 1.812
123.274 11.422
131.33 8.22
13.0262 0.676
56.9875 8.79
155.426 9.922
118.375 1.426
228.173 5.444
91.1216 4.216
55.4394 3.992
162.854 10.212
92.7178 0.298
146.48 6.284
219.264 4.076
46.9704 2.908
140.104 9.362
114.038 1.41
38.0491 0.128
174.363 2.364
233.126 5.758
115.318 10.642
249.778 6.636
22.5355 5.464
88.3547 8.682
139.21 5.082
117.341 6.102
141.327 7.07
28.2088 8.588
120.953 7.31
26.5567 8.1
60.6265 5.356
195.13 7.918
216.685 6.356
69.2788 2.43
121.719 0.934
213.494 10.058
38.5405 3.754
240.971 2.986
26.9449 4.704
182.227 8.698
152.319 10.592
195.218 7.37
151.866 4.894
102.906 1.938
135.424 8.598
178.173 7.88
178.749 10.352
178.13 6.872
169.372 9.704
203.722 1.184
79.2716 8.996
247.377 6.086
110.976 8.184
55.2825 1.952
80.9476 1.06
175.935 9.004
78.9925 9.502
142.535 5.682
105.732 0.108
83.2027 1.198
43.2365 7.506
236.63 8.038
17.2579 0.544
103.866 0.384
208.444 4.86
35.9781 0.53
88.3656 6.058
120.059 1.934
15.7309 5.804
230.901 0.394
237.641 5.778
44.3583 11.028
40.1797 3.972
90.3282 1.096
119.256 3.996
206.567 0.786
156.621 0.494
217.288 6.748
132.196 3.872
24.634 2.826
187.358 4.706
100.122 6.788
10.5116 1.084
107.009 2.104
16.3724 1.542
77.3233 3.066
72.4407 2.03
36.7069 8.726
101.004 11.176
38.6259 8.952
214.116 1.15
101.569 10.938
11.7123 0.808
199.427 2.322
109.963 2.946
24.1228 6.696
121.244 0.816
37.1669 10.614
199.246 10.504
34.5414 7.822
235.41 3.702
138.041 3.572
231.837 0.754
15.9558 5.528
14.4106 9.414
94.2484 11.18
70.2607 6.426
29.1204 5.796
226.244 1.992
87.2901 10.152
154.334 8.448
97.8093 5.402
245.037 1.984
21.4271 5.582
53.185 10.056
15.5771 1.844
168.696 11.4
189.129 1.134
155.047 6.282
157.23 7.032
169.896 5.542
106.6 2.398
205.052 0.838
223.308 4.174
218.38 6.906
60.6123 4.012
13.9553 6.644
83.5619 8.312
66.7692 4.3
149.35 8.91
209.311 7.8
166.734 4.614
23.2729 1.066
190.964 5.922
128.594 2.632
139.693 4.528
163.454 0.2
65.6304 3.702
190.921 10.584
226.332 11.192
76.0173 3.956
189.431 3.112
230.607 1.404
224.533 2.216
198.678 2.246
73.4631 2.466
163.468 1.624
236.036 11.46
229.961 9.312
82.5288 8.176
175.213 0.124
38.6616 11.674
223.047 1.286
180.253 8.006
156.421 2.272
48.7562 0.152
239.075 1.68
157.613 7.968
195.146 2.656
186.143 2.884
127.55 5.446
116.088 3.926
232.117 4.156
230.272 8.518
41.6418 0.014
80.1667 4.962
11.038 6.37
166.38 0.926
156.024 8.794
130.263 1.33
50.4994 11.472
33.0622 1.53
203.919 7.84
30.4854 8.59
10.783 9.768
50.6433 1.568
225.414 7.022
59.9327 4.74
109.356 10.048
45.2342 5.392
140.929 0.848
186.743 7.736
183.763 6.858
46.6608 7.918
9.05373 10.006
54.2269 7.278
187.291 1.986
209.407 4.762
187.384 3.168
66.3822 3.414
59.771 5.836
133.935 6.074
11.2478 7.15
75.8357 8.586
15.6969 6.552
75.6127 3.62
18.5205 7.638
16.9999 8.326
124.269 11.298
48.3908 5.968
44.9322 9.296
92.3193 8.73
180.206 6.524
74.3231 1.03
75.547 8.148
228.414 4.908
46.5754 7.778
53.0252 5.852
212.009 4.296
189.203 6.776
51.7202 5.136
170.468 8.356
160.547 8.73
82.7119 7.904
62.5911 1.326
121.606 0.17
132.255 8.978
105.794 1.272
94.0657 7.516
232.381 7.082
168.779 5.826
223.696 0.42
140.79 6.828
70.207 1.278
65.6155 0.318
203.567 1.18
65.7719 0.348
151.848 5.17
8.21158 2.944
101.649 3.048
181.309 11.416
40.8205 8.422
124.845 6.864
31.6044 4.948
98.1204 6.622
10.5373 1.738
208.532 2.722
213.813 3.052
35.9245 4.968
11.2853 8
195.675 9.906
203.86 7.68
51.8281 0.198
83.3463 8.304
52.3778 0.57
50.3979 0.998
127.885 4.548
180.941 7.952
96.9693 7.27
229.619 2.912
88.8121 10.54
237.532 3.84
243.254 1.446
164.061 5.722
26.8879 1.786
91.3993 2.864
224.56 3.436
160.206 3.564
200.669 4.522
13.6815 2.922
162.967 7.716
239.885 9.402
26.5952 0.624
233.011 3.154
194.832 9.208
43.7739 11.4
169.722 3.55
123.108 3.668
174.995 4.19
38.9016 4.25
218.25 9.368
145.289 7.926
201.507 0.238
218.901 3.45
67.7887 11.182
188.951 3.338
235.823 5.19
120.223 0.908
9.41828 8.616
24.4736 2.55
241.565 0.02
120.609 1.87
31.2883 7.516
153.098 5.798
242.859 1.308
76.4987 5.53
193.895 8.04
18.7105 11.326
69.4271 4.094
12.19 2.212
51.2319 3.784
26.8562 10.338
37.1183 9.084
114.059 9.404
244.206 2.55
194.269 0.776
17.2904 10.774
30.1909 1.232
129.19 1.292
161.274 1.998
50.4777 2.764
16.5003 1.346
124.747 8.218
248.487 4.154
46.2703 2.696
116.741 1.97
186.743 11.548
174.494 6.402
205.441 7.292
198.044 2.68
196.134 3.51
76.5984 9.254
82.1345 11.624
182.374 3.33
224.106 2.088
109.567 5.824
162.089 5.744
28.6618 3.17
90.3834 10.31
134.219 1.942
91.3926 1.588
154.383 6.414
37.1966 5.044
36.2089 7.12
63.187 0.354
165.011 5.47
110.298 10.888
86.4939 2.716
218.087 9.276
201.539 2.072
22.0255 8.656
184.123 8.142
163.983 10.088
245.082 2.888
242.394 9.312
169.594 6.446
11.2819 0.25
51.5397 5.27
210.602 6.064
78.4133 9.992
56.4313 4.368
225.978 5.662
143.852 4.03
239.381 1.272
246.254 6.026
149.1 0.07
24.9193 2.42
212.034 8.164
229.361 0.36
73.1936 9.796
223.599 3.064
50.9221 2.804
81.4759 0.596
143.367 8.094
30.7511 5.07
47.2211 5.62
98.654 0.392
129.549 4.192
90.376 6.488
230.957 4.194
42.979 3.914
184.56 2.454
12.5681 10.698
34.8066 2.012
173.892 6.368
191.642 3.294
54.0719 6.03
182.327 11.428
214.28 8.112
133.817 7.022
44.1526 0.73
223.762 0.342
158.862 2.86
237.229 11.616
117.324 0.836
114.363 8.934
178.873 3.688
161.895 4.132
192.819 6.03
176.519 1.93
178.636 2.714
171.22 0.38
215.416 7.156
132.82 8.752
81.0752 9.616
169.285 9.006
243.356 0.296
39.2317 10.058
12.0767 10.556
110.231 3.096
167.392 9.494
12.0447 6.22
66.3374 9.84
104.392 9.73
70.088 3.056
89.3489 6.12
15.9384 9.992
12.9331 5.554
157.299 2.286
54.0419 1.796
141.428 8.874
64.0082 2.398
121.419 2.754
156.933 2.194
62.8663 2.44
48.1539 1.008
72.469 0.2
234.146 9.922
49.3294 3.91
236.436 9.458
59.4891 0.742
83.0027 8.484
56.2044 9.314
175.597 0.012
210.862 8.176
219.318 2.692
136.976 3.856
38.2756 2.292
210.635 4.336
69.1216 2.482
13.5263 0.54
242.595 1.906
226.635 6.054
100.077 1.924
100.93 5.674
33.576 9.19
41.7949 0.96
26.7477 6.868
160.706 11.258
202.541 0.968
112.096 1.486
191.375 3.082
22.624 7.716
246.461 0.87
49.9216 8.846
173.738 7.798
18.3145 3.744
160.706 3.772
48.5392 2.802
24.6564 0.19
8.71189 1.444
144.951 8.566
146.733 10.428
72.4728 7.744
40.3197 5.584
82.6533 2.952
40.908 5.274
39.6502 0.466
98.8692 11.43
52.0538 0.456
198.481 6.506
72.2847 9.296
164.49 11.316
33.9827 3.638
22.4846 8.556
239.879 5.514
30.5198 0.206
193.831 6.362
124.232 1.266
12.732 2.592
44.7244 1.672
145.962 8.01
57.3183 2.75
249.023 1.354
53.9504 4.362
93.2531 4.35
88.1422 6.632
52.7117 11.246
133.088 2.318
93.1722 6.944
96.5483 4.434
219.608 4.516
233.927 9.874
138.515 7.784
200.869 9.916
32.0377 4.066
178.506 7.304
92.2454 0.39
213.743 11.458
197.861 8.922
158.718 1.34
14.3384 10.372
44.7659 7.494
63.5943 3.908
117.074 5.52
186.278 7.714
147.225 1.484
177.361 11.668
90.7721 9.758
135.213 10.048
197.031 7.414
168.609 7.04
169.257 3.236
33.7609 9.43
211.146 2.136
57.4318 4.16
31.2697 11.022
90.9324 8.098
227.478 3.37
50.5945 8.91
9.19262 1.186
164.948 10.774
13.399 1.846
229.617 1.362
130.454 0.836
46.0863 0.752
94.3776 7.896
138.698 6.288
38.9967 1.574
26.8108 2.412
26.4178 0.93
51.9127 3.802
215.684 11.828
107.378 1.49
65.32 4.972
207.398 1.956
199.542 8.036
129.977 8.76
114.741 9.554
82.6818 1.078
235.221 11.448
146.533 4.134
147.459 3.222
59.5625 1.316
18.2628 7.31
196.415 10.116
111.515 2.498
87.7573 7.282
43.5157 8.39
102.479 5.746
37.4716 8.868
36.96 4.576
182.033 5.676
101.814 10.502
20.6892 0.55
154.931 0.562
205.37 1.276
98.6869 2.852
230.685 5.576
124.242 0.296
180.117 2.962
59.679 9.494
214.45 9.714
142.653 6.33
108.946 1.018
54.6573 10.82
15.0925 0.646
55.0669 1.686
83.8965 0.32
51.0288 4.542
173.659 2.124
218.564 11.856
225.656 3.556
52.9283 1.662
13.6544 10.84
219.534 4.016
201.369 3.536
246.986 3.536
26.8105 7.07
85.183 11.592
178.687 2.328
184.152 6.782
242.977 11.438
122.675 4.606
13.5446 1.212
68.1143 1.818
241.794 4.088
16.6376 3.88
15.6919 2.018
243.806 5.314
110.76 8.44
104.845 1.718
60.1384 0.782
149.984 4.274
17.1846 3.702
173.359 10.44
184.069 8.452
240.334 2.62
100.252 4.408
23.2489 0.252
189.701 5.312
154.414 7.128
24.6583 6.312
158.31 10.07
233.629 0.136
74.2567 1.26
52.8775 7.96
50.73 7.496
209.826 11.074
124.151 6.008
74.8681 0.016
21.8487 5.46
50.0178 0.438
147.023 2.25
126.472 4.606
61.4496 4.778
19.1859 0.824
138.61 3.586
46.8988 0.27
94.2777 4.892
23.4271 3.644
197.461 0.248
138.914 4.36
100.014 1.416
213.806 7.41
13.0962 0.504
35.8708 8.622
25.7159 9.828
53.1513 1.804
69.0974 1.236
132.409 8.594
176.739 4.548
90.3566 4.928
132.473 1.784
160.144 2.578
123.997 6.538
207.244 6.006
167.349 3.568
142.073 6.398
19.6832 3.574
233.207 5.97
238.689 0.726
146.47 0.08
152.006 1.11
217.937 7.54
133.545 10.47
197.349 7.258
228.59 1.672
211.964 0.756
134.58 0.78
208.254 0.738
71.5038 9.232
111.976 4.062
194.719 2.884
102.539 2.842
31.7874 0.38
236.98 3.338
216.999 7.046
57.6282 6.416
31.4262 2.914
139.294 7.746
76.7911 6.932
39.5472 4.068
222.08 0.78
224.712 2.236
207.699 0.736
244.879 5.458
35.3874 7.46
148.229 3.57
166.96 9.076
135.758 6.468
8.57156 0.25
17.6023 0.652
117.179 0.22
186.535 3.876
116.514 4.376
65.8662 2.936
97.7501 0.268
74.1049 1.106
14.8956 5.086
199.994 10.724
45.6395 11.324
201.596 11.884
207.888 5.2
88.2265 7.208
16.6017 6.106
106.03 1.446
35.1508 4.406
164.944 3.188
13.6365 1.962
179.604 0.398
206.153 4.396
235.405 5.48
180.014 7.11
98.4936 8.51
27.0295 7.878
246.056 9.052
62.7682 5.48
242.626 6.648
54.9228 5.252
169.653 9.086
222.337 9.002
218.246 7.488
79.4634 0.454
19.9205 1.796
43.0776 8.938
50.2215 9.786
32.8776 3.576
26.3063 8.354
46.7362 2.4
99.4604 7.286
41.9005 11.192
190.355 3.878
29.2604 2.702
15.3426 10.186
73.472 3.074
133.802 8.996
10.7708 5.566
115.997 5.882
144.713 8.808
32.1143 11.254
106.327 7.936
109.588 2.206
148.377 5.858
181.19 3.804
116.652 2.936
63.9826 2.204
59.1935 5.67
59.9553 7.938
73.4234 8.464
96.4214 3.3
188.846 5.354
215.148 10.266
159.31 0.572
239.914 3.7
227.633 11.586
183.69 8.676
193.625 4.214
180.346 6.672
152.55 3.254
73.4622 2.666
73.5982 8.696
176.349 6.834
122.206 4.348
154.892 10.922
21.462 9.394
216.198 1.808
237.473 4.672
133.003 1.818
188.747 2.884
102.755 3.522
98.5995 9.51
193.761 11.916
49.6978 8.036
69.8771 1.5
211.832 4.502
210.364 9.646
90.0047 1.18
216.179 4.82
168.676 8.818
136.487 6.468
200.788 1.412
144.764 5.376
15.4281 1.498
62.5297 1.232
249.743 5.714
230.462 11.556
148.261 5.484
155.551 2.862
110.651 7.08
229.657 9.23
232.884 2.992
24.509 6.138
227.299 10.94
157.043 7.804
205.336 0.834
83.4833 4.694
84.4382 8.754
110.045 3.49
67.0945 0.04
9.76651 2.334
116.415 5.554
51.0882 11.148
142.685 0.994
62.9029 7.314
231.358 7.538
216.828 5.814
91.5216 2.672
187.368 2.872
238.802 11.96
200.132 10.662
103.789 10.242
112.554 7.042
56.2531 2.984
146.815 3.794
222.396 3.328
50.1425 11.204
47.7265 0.624
61.4063 7.724
48.1271 4.034
222.188 4.086
68.6291 7.168
48.3136 5.48
32.4426 1.072
122.274 4.86
55.3662 0.184
155.491 0.212
185.225 7.744
67.6488 6.196
185.28 7.614
196.958 4.538
120.211 8.76
16.3233 2.888
199.703 8.174
99.1277 1.914
232.098 2.216
113.012 11.512
61.27 1.49
90.0997 0.95
54.7232 3.174
136.44 1.318
197.306 0.612
30.3933 0.202
52.9932 6.824
216.008 6.202
171.261 0.194
162.337 9.278
228.479 0.004
148.89 1.012
124.473 2.968
66.407 4.564
248.341 8.008
195.014 9.632
145.37 8.452
225.454 2.844
212.947 7.072
34.7142 6.634
39.155 9.432
82.6242 4.982
215.991 5.342
99.6447 10.942
178.54 0.654
186.488 1.082
26.3995 8.708
146.877 3.194
189.002 5.872
136.574 7.812
81.3953 4.922
151.642 7.906
12.5814 3.678
222.679 11.24
16.9543 2.896
98.8181 7.27
130.326 4.118
36.3587 11.086
140.58 1.068
167.021 1.128
24.8578 9.638
184.616 2.154
213.342 8.292
80.5895 6.09
102.007 9.172
207.844 1.294
246.838 0.258
210.138 3.2
77.9828 3.466
11.5343 11.44
23.8485 4.772
156.158 0.22
17.4792 0.384
213.465 0.476
145.275 8.744
178.314 11.57
22.6239 1.962
21.9606 8.222
181.135 2.058
60.5759 6.222
104.712 10.83
206.55 1.634
158.575 0.768
69.2408 5.934
175.279 10.656
158.66 8.478
88.5298 1.916
21.4491 4.598
85.9631 5.078
175.853 8.716
48.6989 0.71
233.698 6.204
102.317 5.86
160.941 2.282
194.48 6.488
128.509 5.388
199.345 1.792
123.537 4.416
172.254 3.616
226.456 9.61
98.1365 10.192
192.292 0.77
25.1045 5.91
13.6105 3.178
72.9206 6.728
106.895 7.178
91.5481 8.532
66.5582 10.212
163.825 6.568
182.737 6.824
40.7375 0.854
9.89043 0.116
51.8192 3.006
207.76 9.226
165.688 2.11
152.558 7.044
203.547 0.582
54.0317 5.964
74.6055 9.882
175.242 2.4
169.294 5.05
35.2854 2.148
171.705 5.88
180.869 3.982
142.084 8.002
42.4846 6.058
123.089 11.262
154.078 5.55
204.155 4.59
68.7491 2.248
175.171 6.95
220.171 5.91
76.2113 1.54
159.44 10.022
164.179 11.396
31.0276 4.672
122.648 9.616
228.198 0.386
192.476 8.57
37.6826 7.052
242.12 6.406
119.088 3.948
25.9716 2.548
130.988 8.942
40.469 7.97
132.872 1.624
244.339 4.704
91.9182 2.456
175.071 5.568
115.288 10.9
19.5747 3.83
15.2782 5.238
62.9737 1.502
205.951 2.778
69.7469 11.806
187.04 6.994
143.825 4.698
103.158 7.068
147.102 2.136
74.146 7.732
99.5937 6.252
146.587 3.558
46.2408 8.618
14.2396 4.96
63.1573 5.758
188.394 7.972
15.412 4.236
109.364 8.24
24.2624 1.824
156.524 3.344
142.75 9.582
201.003 3.438
41.8815 7.23
40.0285 0.686
18.1482 1.996
204.254 3.03
17.33 5.656
179.283 2.088
135.981 0.486
184.531 7.3
177.585 8.526
201.055 2.638
66.6116 6.814
71.374 7.936
186.669 0.27
175.127 11.542
119.442 0.836
150.24 9.546
77.3166 11.752
35.1095 0.754
235.154 1.008
85.9368 7.656
227.805 11.634
24.1212 7.014
215.29 8.102
168.91 8.428
176.445 7.598
188.382 10.766
223.596 9.8
189.405 4.914
187.7 5.058
238.291 4.126
164.51 3.544
222.951 2.012
174.922 0.15
147.04 9.434
33.8637 5.752
17.9517 6.012
74.3869 1.808
153.97 3.974
124.424 0.296
83.56 10.444
190.069 2.534
159.462 2.554
161.452 0.164
158.921 10.766
210.945 11.576
216.657 3.374
147.659 4.48
178.167 8.666
11.5674 1.83
140.047 9.172
35.965 2.26
33.2567 8.676
169.194 2.944
83.0544 1.83
61.3865 5.618
214.614 5.3
123.172 9.622
71.4844 3.324
163.321 6.486
167.221 5.224
197.909 8.842
249.818 11.48
81.012 6.572
89.0774 4.214
18.4824 2.844
210.929 5.466
201.519 2.64
75.1099 8.926
234.846 3.14
117.97 6.508
82.699 4.236
103.732 1.062
33.1768 11.022
151.874 0.634
44.4745 0.698
109.104 0.776
15.5048 1.766
23.0514 10.208
68.5489 2.496
126.646 9.258
132.474 8.214
179.376 0.8
202.625 8.09
102.961 0.566
37.8939 1.874
36.2522 2.314
32.1057 8.346
207.339 2.466
184.129 6.372
152.373 1.652
151.856 2.982
108.919 9.884
234.257 4.334
124.537 5.948
111.411 5.388
37.2374 0.946
109.243 6.912
106.954 11.126
107.259 10.308
15.6008 7.35
11.9303 9.722
172.754 6.292
40.8513 7.26
173.223 10.588
94.61 5.394
228.4 0.272
243.568 5.12
198.883 5.896
127.582 2.566
14.8531 11.15
157.731 3.99
9.14813 0.272
229.715 1.054
115.769 8.444
48.4777 10.242
72.497 5.566
55.2982 6.632
95.4318 2.788
28.1837 1.54
222.944 6.31
103.467 5.608
15.7993 0.622
127.639 4.72
187.677 6.332
130.983 2.984
122.702 7.624
185.731 3.06
139.298 1.724
224.727 5.812
16.5965 6.118
188.406 9.718
69.8469 8.762
200.788 7.952
142.719 4.594
168.406 0.004
109.847 4.05
135.418 9.012
157.793 4.722
61.541 3.866
16.0814 0.382
150.467 4.472
154.025 0.942
139.997 9.584
240.927 3.478
237.343 10.816
249.116 1.296
80.9257 9.58
72.5494 5.512
137.858 7.678
93.5354 3.876
78.2722 3.702
152.295 5.89
208.641 6.83
59.3805 5.718
151.317 9.716
235.548 5.974
98.4694 0.34
171.461 5.954
24.1362 9.02
166.387 1.718
104.769 2.554
132.382 2.232
14.7138 5.122
5.57707 11.744
172.618 2.334
229.41 11.42
22.4617 0.528
224.498 2.8
84.9588 6.89
77.4957 9.732
204.645 3.37
220.412 0.32
233.018 2.252
240.849 5.224
95.7112 11.806
144.219 4.268
88.0613 10.438
246.045 6.55
23.1113 1.45
10.0048 7.354
32.2399 4.73
38.767 0.654
88.1204 1.39
229.413 10.708
229.366 4.61
79.1573 4.008
193.322 6.97
214.724 2.53
115.902 2.872
110.406 7.182
13.784 9.77
180.676 3.186
32.6235 6.42
87.9985 4.314
52.2918 8.306
39.3644 8.854
97.9069 1.814
70.3552 8.142
33.2642 4.902
33.7693 11.848
177.233 8.026
162.255 6.998
38.5768 1.366
39.9499 8.446
82.1372 5.44
89.0099 8.614
19.8784 1.466
84.336 3.308
167.278 9.13
106.463 5.16
110.908 8.774
219.493 2.056
15.4168 7.26
18.5049 7.046
130.625 0.312
30.313 3.69
205.775 2.808
65.7268 10.01
233.193 11.368
92.9669 7.982
165.681 0.73
189.054 3.232
29.0609 10.71
218.442 7.714
125.921 6.472
89.349 4.064
141.619 6.78
221.574 5.678
144.017 3.856
239.856 0.048
11.1514 1.458
15.0515 11.706
107.665 1.104
42.0505 1.736
39.4004 10.564
20.3028 2.226
66.3673 4.184
47.4438 7.52
215.832 1.812
249.315 7.518
74.5137 10.822
196.227 8.466
55.9563 1.28
237.979 11.554
179.964 1.31
44.8204 3.944
129.259 7.388
84.6279 5.156
118.627 2.96
48.9323 10.606
108.784 4.48
173.08 1.012
114.063 2.018
95.2648 6.166
234.564 5.074
190.436 3.032
182.858 10.984
30.6645 4.696
145.807 1.504
109.413 1.716
87.3917 4.554
14.6989 7.854
80.6072 4.156
175.155 7.118
215.192 7.054
32.6331 7.752
123.836 0.04
187.804 10.806
82.6492 5
144.202 5.712
131.908 3.682
13.3967 2.038
11.059 6.75
72.2625 3.678
149.988 9.072
83.5125 8
167.057 10.182
54.3815 8.16
210.663 0.824
244.974 11.924
245.742 3.238
11.685 2
61.7362 9.294
157.893 1.702
249.308 4.186
106.318 10.614
74.9908 1.442
55.2126 7.304
68.0736 9.318
221.187 7.324
140.642 10.258
24.8888 5.74
158.986 0.214
106.946 5.924
180.773 4.792
108.908 5.994
193.362 5.36
224.369 5.252
118.547 1.952
230.299 9.962
84.2794 5.092
129.922 5.226
56.5593 2.48
157.365 2.336
13.7222 3.398
32.9241 8.476
244 5.866
227.444 2.902
152.902 7.73
79.7436 0.306
204.463 0.892
192.12 9.094
104.425 7.47
12.0763 6.172
105.585 2.502
107.552 11.878
41.8551 0.432
120.288 10.644
197.634 3.054
20.621 3.05
20.3821 0.976
172.07 5.992
10.5383 6.454
227.907 2.796
239.618 8.072
130.023 5.626
171.254 8.364
88.6772 2.516
94.8493 7.928
83.0147 1.658
224.063 9.206
71.0156 1.326
248.372 0.71
53.9871 8.68
78.8676 1.31
212.372 10.042
15.9488 3.128
202.253 5.822
41.2043 6.904
126.431 4.518
114.089 8.846
52.3951 1.918
54.2879 3.49
227.886 6.92
89.9439 6.368
141.591 9.564
246.032 6.316
163.304 2.128
127.05 3.422
227.013 5.384
31.0417 2.958
160.634 1.37
61.1905 3.19
45.711 0.03
225.334 1.194
25.1784 0.894
87.4286 11.906
240.199 3.018
74.6706 0.46
136.955 3.664
59.621 3.246
10.2947 0.428
247.34 7.522
92.1393 11.082
177.802 11.028
148.387 6.524
61.1035 4.704
94.3885 3.802
152.199 4.342
25.5546 8.476
37.4499 11.028
122.838 4.538
149.847 6.206
28.8302 3.61
238.528 9.104
151.272 10.566
130.801 0.922
158.07 9.33
58.9745 2.944
111.124 1.228
41.8468 9.866
131.997 3.074
37.9411 9.75
224.668 8.36
54.2397 10.558
172.223 10.228
210.343 3.754
53.4765 3.148
155.018 8.588
153.863 1.52
33.9808 10.402
45.2346 2.794
75.5036 9.338
178.389 2.47
176.222 2.002
128.237 6.974
175.907 4.138
211.927 7.424
15.6722 7.376
195.456 6.106
242.781 8.374
142.226 6.442
148.42 1.264
37.7093 6.266
172.417 1.764
110.771 4.634
35.3192 7.282
11.4282 2.378
18.5125 5.632
13.0917 2.896
180.196 10.63
230.589 7.424
162.567 0.13
41.239 5.698
16.9197 1.696
59.2613 9.14
25.0309 8.754
41.6209 7.456
108.199 1.37
151.045 9.834
150.657 4.026
224.522 11.224
99.8754 6.164
198.714 7.792
38.6403 4.858
135.322 1.642
126.113 0.18
136.539 3.308
210.801 8.23
97.8624 0.512
75.4104 0.124
197.111 11.362
143.212 10.036
133.231 9.2
139.174 8.37
67.8213 8.15
66.7012 0.664
228.358 2.064
244.782 10.234
167.123 0.152
115.781 0.872
229.716 2.374
222.336 3.82
141.285 2.334
216.407 7.618
77.9566 3.11
134.136 1.628
182.356 0.056
220.297 10.838
126.495 7.916
48.9364 10.512
128.308 1.342
228.522 3.404
18.1487 0.76
40.2178 7.826
63.7385 9.894
68.4886 7.806
127.931 2.286
130.308 1.012
226.35 10.14
186.576 8.008
185.725 4.446
15.2124 0.06
168.121 10.048
64.5571 11.142
48.2072 2.826
116.655 3.276
135.902 3.326
118.591 6.578
206.987 11.66
174.609 2.506
167.848 8.792
18.4694 8.888
207.96 5.72
11.9277 1.718
10.8577 1.776
48.8827 4.386
238.407 4.174
167.787 3.486
35.3415 11.638
100.349 0.832
171.157 8.886
65.2532 10.048
84.8171 7.956
15.7022 11.138
48.4104 2.49
125.528 4.924
66.5887 10.176
100.916 5.186
154.569 5.542
241.102 0.348
184.885 3.446
163.473 5.546
19.1459 1.572
99.2261 4.33
217.043 7.696
12.5467 8.92
179.517 1.432
123.216 2.126
43.1185 0.034
113.777 5.222
161.128 10.296
10.4774 2.004
120.205 5.734
61.5589 11.692
116.495 3.576
54.005 1.31
225.585 5.008
97.6606 10.752
210.874 5.64
178.218 5.592
221.047 7.512
230.678 11.844
61.4086 1.36
139.682 1.124
53.4837 1.992
60.6122 1.614
151.051 8.822
17.9184 6.404
77.8558 9.532
84.1885 10.822
28.6196 1.596
247.155 6.61
136.119 11.496
53.6314 11.692
221.64 2.666
27.2652 3.948
72.1394 0.84
98.1008 2.256
193.725 2.532
87.3796 5.366
173.419 2.938
161.607 1.882
207.453 5.91
104.941 9.196
43.5157 11.066
61.4981 11.248
83.6124 8.482
32.4495 7.212
173.671 6.234
33.258 10.422
126.51 0.956
180.581 11.278
19.2013 11.682
14.6781 10.984
144.323 6.182
62.6215 6.89
14.8451 2.206
89.3475 2.45
95.4544 9.718
129.737 8.062
29.6832 1.102
38.9295 5.656
47.9245 0.546
194.031 10.482
52.0009 0.72
199.726 2.31
17.5014 0.504
180.748 0.888
27.9388 0.028
58.7762 5.834
44.4427 2.764
142.731 4.926
67.3452 0.944
35.1086 8.516
80.1336 4.062
75.4042 3.882
57.726 4.618
108.583 4.212
30.6744 7.102
150.026 0.108
104.375 4.978
227.754 7.232
231.671 6.158
62.0194 8.08
231.306 9.504
162.724 9.108
89.0535 7.126
194.098 11.252
230.74 1.218
131.845 0.022
219.891 2.998
102.929 6.434
122.023 6.056
49.3955 4.378
76.2119 1.922
27.7146 1.698
32.2742 2.26
186.799 5.452
216.501 0.502
26.8867 4.802
176.126 10.118
65.9161 8.682
227.162 2.168
214.646 10.664
31.9966 0.722
194.956 5.462
149.937 1.104
93.2725 1.098
208.112 1.198
193.007 5.738
33.8797 8.284
224.459 5.006
57.1917 4.794
174.49 5.636
200.554 7.502
120.485 2.166
72.7637 1.3
194.923 5.71
239.197 3.9
210.898 3.01
11.8738 0.9
240.979 1.208
113.32 5.478
151.496 7.87
99.1236 3.656
108.642 10.48
117.983 4.412
230.437 4.348
49.72 6.776
79.4757 11.86
223.741 6.688
99.5484 0.624
157.057 3.888
191.754 6.216
145.726 4.572
231.129 4.638
115.678 10.09
55.3706 6.392
173.655 0.926
210.919 5.274
14.688 0.776
40.2085 10.24
125.271 7.982
111.904 11.026
142.652 9.932
35.0225 9.238
220.135 2.094
130.313 9.026
37.9605 0.808
133.829 8.186
96.1065 1.054
90.0622 6.912
89.5026 4.608
86.298 8.36
184.946 8.664
184.453 0.498
54.4915 10.288
126.618 7.762
28.636 2.406
68.5702 6.832
190.566 6.632
47.641 8.204
96.8399 2.164
171.088 7.19
93.7052 4.32
184.155 11.01
196.092 0.852
27.4415 6.24
140.336 11.73
155.975 0.132
14.1429 8.774
18.1291 3.592
14.0542 0.286
45.5305 5.908
36.3403 2.864
25.6 0.76
167.316 3.618
127.386 2.032
37.3807 5.706
123.339 0.294
70.3218 10.86
150.561 9.23
150.323 8.824
149.374 7.916
159.199 2.552
160.119 3.908
32.9504 11.312
67.2365 5.122
187.967 10.784
225.136 1.154
212.788 7.052
163.483 7.93
183.544 0.866
94.4435 9.746
121.157 9.292
92.7973 1.526
46.7503 0.672
109.391 6.698
51.7685 9.72
125.846 10.33
220.329 2.92
195.728 8.174
55.8004 10.328
148.809 2.526
149.754 5.334
145.764 6.142
29.7593 6.162
89.4371 2.682
96.7942 4.91
64.7085 9.202
32.2927 2.678
235.197 8.542
20.3275 2.934
224.459 2.166
125.922 1.812
133.492 3.25
150.63 11.77
31.3614 2.394
189.748 9.7
42.744 4.34
74.2333 7.576
155.174 1.704
23.4049 6.344
124.71 5.228
97.3198 3.244
220.713 1.582
153.623 10.164
249.172 4.112
95.3054 6.65
225.742 2.644
159.026 3.818
178.415 0.886
167.371 11.734
211.434 2.94
191.53 5.626
60.8969 7.06
46.3122 3.648
52.6428 0.646
85.4837 9.816
185.109 1.978
229.859 6.434
200.833 0.15
213.875 0.686
24.4052 9.894
189.608 1.374
221.153 4.544
105.741 0.45
24.3572 3.022
162.629 9.308
181.059 3.61
213.581 1.372
66.991 8.11
19.7847 9.076
236.663 2.044
193.936 8.414
19.4395 5.852
161.032 1.156
236.742 2.286
160.219 8.546
188.322 0.67
217.295 4.442
16.5029 6.854
215.673 9.404
35.0513 10.844
217.754 5.02
35.9445 8.904
154.169 0.272
100.769 8.712
168.134 7.536
37.8348 9.554
202.949 7.396
176.285 8.214
164.912 0.908
191.148 8.936
23.1544 3.178
32.6308 9.652
205.75 8.34
200.743 9.59
239.405 2.612
147.32 2.722
43.7184 3.286
238.667 5.424
13.2951 10.96
208.947 6.594
223.48 8.698
204.89 1.37
60.0141 0.264
229.918 6.462
210.579 4.346
242.053 2.272
19.2611 3.034
220.216 0.598
16.5406 6.904
206.944 7.962
96.0802 6.372
120.033 0.866
88.9818 5.382
78.0513 0.306
235.389 0.884
187.151 1.454
79.4076 0.494
51.9033 2.868
244.908 0.656
229.87 4.176
186.306 6.146
168.778 3.346
168.136 2.396
80.1914 7.492
22.5105 10.476
234.025 9.814
51.1761 10.436
140.23 5.158
179.591 2.912
123.599 10.57
152.359 11.568
14.7163 9.56
171.857 3.984
139.263 1.712
223.549 8.508
92.6945 9.036
197.942 8.64
219.366 7.452
220.165 7.832
222.646 4.206
30.7423 8.094
77.9209 6.332
152.845 10.976
66.6431 6.306
162.513 5.84
220.715 0.008
244.942 4.328
38.1901 1.044
103.504 1.564
39.8752 5.634
178.295 0.522
16.1364 0.418
143.625 2.782
236.43 9.572
53.934 1.094
106.609 8.458
33.1638 1.748
55.3366 5.148
248.417 0.31
90.4707 2.046
136.222 5.68
13.9027 6.956
75.0205 8.372
159.531 8.478
226.72 3.784
208.689 8.798
90.6573 0.642
163.844 7.42
190.004 0.232
100.192 7.87
222.256 1.338
176.356 5.694
94.0325 4.264
97.915 3.336
210.258 5.736
37.9531 9.784
106.832 0.38
139.954 7.94
175.4 5.944
233.202 4.926
167.469 1.292
30.4435 0.12
199.681 2.406
95.9538 3.378
193.555 0.562
186.438 8.21
19.996 1.066
27.0111 6.2
39.2539 4.894
116.448 8.098
11.1532 5.488
222.327 7.886
42.1455 2.478
246.331 5.716
169.193 1.856
185.325 4.354
240.549 0.464
32.0566 10.838
187.385 6.088
171.21 2.256
197.327 7.872
97.1418 11.414
130.256 5.244
71.5925 4.966
233.877 4.216
11.8423 11.428
130.578 8.308
143.622 4.23
227.186 3.104
18.9893 8.558
13.2941 10.038
179.882 10.066
39.176 2.602
17.5664 5.972
25.7166 11.162
113.432 0.462
128.735 9.906
247.435 7.436
73.0682 0.756
135.957 0.022
142.333 0.602
79.6219 4.364
19.7673 3.388
171.387 8.422
12.7136 6.002
96.6373 10.986
75.2244 2.94
20.4743 0.476
226.483 7.066
236.778 3.454
90.3196 4.346
105.999 11.768
155.317 8.674
104.49 8.636
53.8169 8.838
202.021 11.866
184.246 10.384
72.1348 0.436
69.1478 10.964
171.712 9.008
97.0626 7.068
80.0207 11.53
91.965 11.796
54.0274 4.47
147.577 4.26
133.285 4.394
54.4445 3.784
139.795 9.528
236.212 0.64
82.2898 3.338
224.857 8.372
41.7237 0.632
65.9542 5.712
184.323 3.428
95.7914 0.754
174.032 3.946
19.2208 0.102
193.247 7.722
196.606 2.486
249.925 6.526
69.8124 0.71
111.953 6.376
247.92 3.632
203.089 0.998
72.9864 7.798
201.615 0.738
26.8774 2.69
15.0721 5.48
216.452 1.196
22.5285 10.604
217.344 2.306
185.909 4.434
128.466 7.414
120.565 4.768
109.628 8.108
100.723 2.66
87.9382 7.082
127.08 0.504
20.3647 9.196
218.501 3.198
166.807 4.63
224.676 1.28
113.581 1.13
155.601 1.85
60.1933 8.936
15.0263 9.39
151.114 2.042
118.684 3.238
72.417 6.96
123.896 8.646
243.247 2.172
193.044 2.15
70.9307 5.868
11.2147 4.056
125.261 2.476
223.488 1.6
162.6 9.496
106.454 5.464
243.814 6.024
138.478 4.054
41.356 0.866
8.84495 8.04
233.915 3.004
21.4183 2.17
56.9655 8.896
208.837 0.296
120.156 1.04
147.059 9.438
124.218 0.374
24.9231 5.152
36.1241 0.392
32.7895 10.744
75.4986 10.35
68.6792 6.242
231.033 2.352
78.8807 2.216
238.462 9.7
37.6489 2.042
138.666 1.09
123.004 11.528
92.9506 1.794
114.957 10.874
14.7155 3.992
194.059 0.976
103.491 6.81
23.5712 2.116
158.35 5.488
39.8494 5.102
138.412 2.924
152.175 3.024
203.307 6.696
54.7754 9.464
46.0315 5.132
232.167 3.11
196.507 8.36
217.189 11.336
230.762 11.192
54.4482 3.066
16.6217 0.95
204.41 11.438
29.5851 2.58
21.7038 10.338
235.784 10.3
58.2247 3.598
112.973 7.728
16.8145 9.89
30.2943 2.368
62.8047 3.948
163.127 10.274
98.6536 8.062
15.2669 4.69
86.3837 4.506
35.2407 6.958
232.42 5.042
204.498 11.924
78.9807 7.558
160.067 8.078
232.812 10.692
56.9074 4.95
243.044 6.37
80.5079 10.43
87.817 2.958
190.644 8.344
167.166 7.074
14.9926 8.346
43.7836 5.158
138.45 9.172
12.6653 8.778
32.5008 11.694
27.7748 6.168
128.402 10.852
135.3 0.104
159.358 1.302
14.5436 9.776
226.38 4.76
219.697 2.918
215.572 4.294
11.2849 0.736
26.9902 9.54
33.6216 2.948
85.8956 0.336
31.9974 3.084
119.812 6.88
101.954 1.968
119.263 8.09
110.373 3.354
89.5226 0.954
249.653 0.452
134.899 1.398
134.621 9.11
233.018 2.078
22.326 10.254
115.292 0.5
177.048 2.85
97.9429 6.11
164.397 3.34
207.67 6.4
139.711 6.082
67.0282 8.972
16.9795 11.414
93.0577 6.188
39.0175 11.37
121.522 2.506
59.2685 9.222
113.15 10.132
151.36 0.066
96.7744 10.334
244.228 10.474
90.4447 5.032
163.768 8.616
204.589 4.956
201.62 4.996
41.6417 4.854
245.837 3.782
214.409 9.578
244.349 2.806
29.5772 2.506
29.0879 10.626
13.9321 8.256
50.1939 8.51
40.2112 7.402
151.092 4.472
44.466 1.722
123.05 10.284
136.075 0.452
115.292 1.822
19.3926 9.724
37.9398 7.106
194.095 1.254
28.2213 3.74
210.851 6.904
87.1009 8.692
212.469 5.582
179.043 1.812
146.463 2.752
117.133 4.438
242.221 6.434
225.835 3.938
232.342 4.864
126.41 1.548
9.61481 4.148
38.7939 1.038
32.464 11.57
101.057 6.38
214.944 1.03
121.63 8.322
171.424 6.14
158.427 4.634
76.1101 5.046
160.488 6.936
185.269 0.204
180.471 1.662
183.07 2.466
139.712 1.38
97.1155 7.684
222.76 5.41
29.7637 4.756
89.281 7.44
19.5091 2.872
26.5057 8.77
93.3841 0.028
196.273 7.59
95.0331 10.354
20.3253 4.06
88.1479 3.724
200.809 0.736
160.343 10.22
184.038 3.082
179.236 5.43
14.7524 0.212
213.718 11.708
9.97098 1.434
91.2158 2.064
159.843 8.29
57.5829 8.238
105.809 4.922
198.449 0.65
125.536 11.55
70.4612 1.516
36.685 1.212
44.6308 11.338
232.769 11.962
228.216 1.728
90.7192 5.96
60.0054 0.85
108.887 7.724
204.221 3.802
150.495 10.676
164.646 3.296
114.166 11.178
179.887 8.36
121.818 0.014
16.3233 3.4
186.453 6.7
232.936 8.836
44.929 9.458
234.15 0.274
138.406 6.866
78.7107 3.358
83.6826 7.962
203.259 10.39
27.9772 0.46
130.478 4.672
34.0908 4.44
201.144 10.994
66.9175 10.628
204.441 9.95
22.6592 1.482
81.0137 2.142
120.322 7.224
185.509 2.37
15.0896 10.262
46.7323 3.394
231.489 4.454
208.434 6.44
106.551 3.362
75.8574 6.186
224.65 10.498
30.7159 9.49
111.66 11.1
218.966 11.104
138.461 4.43
158.089 9.328
79.3503 1.642
70.772 11.856
50.1912 8.9
37.6135 9.182
240.39 0.416
34.3691 3.902
89.8004 7.648
51.6044 3.456
64.3616 0.962
45.4046 3.46
83.4826 7.124
193.995 3.934
60.9191 1.336
228.518 2.286
175.296 2.35
116.889 3.24
64.2752 8.114
27.8382 0.164
203.761 4.294
34.4655 2.972
165.015 2.744
27.4887 8.462
100.554 5.314
188.305 5.38
224.386 9.614
140.151 0.748
57.0327 5.558
49.5163 0.65
159.831 5.208
159.681 7.316
92.4667 3.536
160.865 7.628
35.2753 2.454
158.729 6.94
24.5514 2.308
167.585 2.21
119.943 9.486
12.8336 9.336
242.551 8.72
35.234 11.422
142.585 3.292
238.557 6.272
68.3504 1.864
102.95 3.176
189.46 4.268
75.0858 11.232
33.1454 2.782
24.596 10.08
30.0339 9.238
170.828 4.56
142.749 9.496
210.299 8.394
75.2731 3.834
211.649 2.588
216.949 2.544
28.5413 3.062
13.5392 1.636
34.8456 10.392
158.726 11.672
85.8021 11.172
56.5713 10.968
21.2271 1.088
33.4483 1.836
221.504 11.504
168.037 6.078
64.8048 5.978
203.027 2.982
124.202 11.508
179.719 8.516
130.079 0.65
183.629 3.526
131.57 0.34
26.7882 0.682
59.1978 0.78
156.032 3.508
13.9773 5.862
23.0185 3.728
187.097 3.61
228.932 1.466
51.2632 7.126
135.684 0.754
162.011 4.734
94.7475 6.852
139.599 4.394
158.135 10.08
111.613 5.92
54.6096 3.606
164.491 11.15
82.3604 11.492
198.861 5.258
58.3203 11.198
8.22232 8.958
247.769 10.982
162.577 1.46
191.442 4.626
16.0725 4.502
235.063 6.01
23.3579 11.114
60.9746 8.226
181.155 6.044
78.5414 7.902
28.552 9.054
30.7267 1.74
68.7656 2.502
56.0421 2.494
133.936 9.286
140.57 5.082
72.1478 3.146
35.8746 7.368
189.235 0.88
156.937 5.256
237.437 9.164
98.3098 1.738
69.9139 1.732
119.466 8.104
18.5902 0.37
172.96 0.146
183.741 0.356
140.556 1.582
18.4499 4.378
165.445 7.162
231.433 1.252
59.4964 10.234
17.8307 5.118
140.742 0.328
140.236 0.888
174.575 10.312
200.642 6.848
44.4014 1.244
125.512 6.9
67.3768 2.772
233.891 3.698
65.9737 8.764
230.47 5.224
207.596 6.86
242.618 0.772
232.366 4.714
14.2269 1.824
212.586 7.526
73.6238 10.486
190.948 11.416
161.336 11.212
171.907 6.572
216.054 3.538
219.401 9
60.9802 11.232
175.504 9.174
237.325 0.338
228.897 0.29
65.5632 2.138
20.5996 8.086
74.6779 6.76
126.181 1.22
36.3894 5.286
165.147 8.738
227.975 5.302
226.205 4.048
112.27 8.182
82.973 1.444
164.762 3.948
145.289 5.978
148.87 4.57
222.048 0.55
26.8743 6.274
26.3976 7.198
69.2559 11.07
111.382 0.04
210.506 1.95
33.4873 0.434
39.3124 3.442
162.639 4.182
42.8271 9.548
85.304 5.948
170.275 0.718
64.0077 11.664
219.082 4.102
172.415 10.406
117.559 4.376
213.383 5.452
15.2984 6.884
45.4847 10.656
157.737 0.552
25.8531 10.768
125.293 6.922
187.279 4.068
241.883 4.486
48.571 2.512
138.701 5.362
106.313 1.738
220.43 1.694
186.09 8.774
14.5603 0.892
130.811 8.946
162.017 5.428
121.796 2.032
73.8127 5.532
225.057 9.992
133.411 1.956
184.903 7.28
205.363 5.144
134.588 0.382
98.3376 8.154
74.3079 9.606
82.4614 6.41
204.138 2.134
166.802 7.572
141.148 0.372
127.027 5.456
29.2943 9.078
64.8979 11.924
133.976 3.552
76.0235 10.35
108.897 2.546
118.233 11.1
56.0034 10.18
246.182 9.626
108.869 2.964
117.441 6.818
85.703 6.478
52.6695 7.86
204.215 7.174
205.95 2.262
13.3793 7.9
43.5195 8.936
70.3204 5.886
105.374 6.886
153.106 0.784
91.8816 0.974
117.399 4.872
34.7611 0.206
172.313 4.648
131.686 9.518
97.9752 4.428
71.7845 1.112
54.7486 3.64
229.794 2.772
33.6658 9.018
132.794 6.84
75.6042 7.562
237.141 5.878
43.6618 5.054
164.16 3.268
21.905 6.886
132.992 4.824
186.396 5.614
82.0994 8.202
44.2566 5.236
108.893 0.194
17.5812 6.87
205.512 5.372
116.615 4.642
168.55 6.066
128.504 5.014
197.644 6.384
127.348 9.254
173.659 6.286
133.377 1.848
127.993 7.028
36.0883 1.266
10.8348 10.194
76.3587 4.612
218.277 2.332
45.7077 3.42
244.938 0.848
56.5519 8.566
91.7827 1.696
153.551 9.482
17.262 7.608
140.709 3.664
66.9744 9.762
166.194 5.184
70.711 3.792
31.5967 4.464
15.9421 5.272
164.794 2.224
81.8412 7.46
143.69 5.604
53.2067 6.238
237.636 1.34
220.19 4.402
202.014 10.644
41.2381 2.018
41.5535 9.642
116.053 9.666
176.242 8.262
181.12 2.97
82.4561 10.092
88.3861 0.57
69.715 3.754
45.4031 4.93
25.344 6.964
50.4332 3.486
29.393 0.262
222.18 10.582
95.4099 10.95
41.8192 7.02
198.657 10.802
203.655 9.012
98.6056 5.782
84.7539 6.902
60.9639 4.762
12.198 0.726
26.7076 2.88
163.298 0.806
15.3292 4.212
103.966 0.728
26.806 1.438
124.493 11.486
174.87 1.124
22.5143 5.802
129.218 5.14
100.346 5.68
239.178 7.216
79.1362 7.036
64.4468 6.056
99.94 3.018
106.242 6.354
26.9407 10.59
162.883 5.776
72.7028 3.186
13.2951 8.382
178.564 8.686
122.589 0.042
222.164 7.444
25.0666 9.988
151.508 10.256
25.1474 11.406
76.6983 11.824
49.3854 4.642
49.9256 2.004
44.3294 2.614
147.165 3.52
120.249 0.238
87.4703 3.3
220.375 8.428
86.9975 0.618
60.7061 6.884
35.9581 5.944
204.178 4.718
39.9127 5.354
15.2127 5.86
16.3404 7.366
74.9161 8.286
200.947 10.248
90.7381 6.174
54.1538 9.146
222.84 5.246
21.9973 6.878
68.5788 2.33
24.0571 11.21
138.229 4.402
184.32 4.746
143.781 1.008
174.628 6.238
101.808 6.56
116.049 7.546
180.563 7.802
10.4349 4.71
76.5693 1.234
161.874 3.366
18.6966 7.11
17.9401 4.036
144.66 6.476
164.625 11.356
83.3696 2.924
69.3927 11.902
99.0478 7.486
200.096 11.45
190.977 3.528
126.901 9.042
128.082 0.972
20.5592 8.106
168.099 1.356
184.569 3.074
169.954 7.612
219.223 4.998
247.315 7.674
212.241 3.19
86.2499 3.28
42.5022 7.68
29.7565 4.36
131.913 5.408
236.055 3.442
200.62 2.594
133.695 4.282
108.917 8.836
60.9047 7.982
209.017 4.992
30.25 8.644
16.16 5.952
219.712 0.03
229.433 0.304
30.6426 5.228
104.419 2.426
101.243 6.17
28.5026 2.202
81.8397 4.454
133.517 7.016
59.6604 5.94
203.334 3.284
24.0903 2.886
175.755 1.772
73.2755 10.272
163.643 2.718
98.9483 4.864
121.971 3.88
25.4468 1.864
247.931 11.174
45.2528 4.154
246.94 11.616
11.1033 0.27
246.705 9.396
9.75013 10.052
59.2344 5.334
54.5589 8.034
76.0995 3.38
247.12 7.218
124.124 11.104
232.072 7.568
34.4864 10.878
146.93 0.388
220.425 10.044
138.85 7.936
12.4252 8.092
72.6542 2.14
133.339 5.838
19.8104 6.444
100.06 6.52
58.9312 2.176
35.2722 8.182
159.327 5.636
100.411 2.402
212.383 9.284
212.653 1.736
47.7104 8.388
17.1304 6.158
69.0853 5.482
69.1316 4.396
10.5516 3.39
57.3881 2.052
57.1116 9.982
19.9575 3.136
173.182 9.774
74.3424 3.15
71.5306 8.462
182.131 3.712
224.266 5.926
48.8763 5.7
181.802 2.534
84.265 1.094
162.224 7.836
38.7172 2.378
248.502 9.556
192.114 1.6
143.212 0.22
66.1719 0.31
101.229 9.382
22.0458 7.422
65.4689 3.87
102.647 10.376
245.288 9.91
154.954 9.91
18.4445 1.802
98.4402 10.246
109.965 4.952
154.529 3.65
57.0726 1.054
101.623 2.454
234.603 6.806
249.217 4.052
31.7637 11.498
72.2375 3.286
112.452 9.396
66.9098 1.318
95.2754 1.18
138.996 7.728
105.154 2.514
189.992 9.876
47.2145 4.048
142.607 7.896
134.995 2.59
165.619 6.888
148.377 11.936
124.575 2.692
71.2455 0.62
67.3753 1.542
213.415 5.958
31.2877 5.044
173.854 7.524
243.848 6.662
186.86 0.182
179.797 4.784
67.0895 1.796
162.52 4.572
57.9718 6.714
239.808 6.626
105.981 1.744
85.4774 8.422
12.0475 8.794
46.5907 7.976
23.3629 1.054
39.2121 8.904
175.777 5.124
178.006 4.648
247.833 9.28
225.123 8.52
202.76 11.582
171.609 2.742
161.194 7.836
40.1216 7.864
18.7234 9.864
116.197 11.328
81.8511 9.73
78.3159 11.106
36.5947 2.2
8.46523 0.95
43.2958 8.146
19.811 11.686
213.651 6.664
11.183 8.966
137.463 7.044
49.309 0.94
37.9403 6.522
200.885 0.566
46.8226 6.822
80.7436 3.974
124.738 3.35
80.4591 0.046
27.246 5.854
57.3053 0.276
184.262 8.662
81.5003 5.442
216.221 0.376
199.156 3.382
88.1946 5
123.406 11.356
110.548 3.306
190.005 7.146
50.3767 1.56
118.358 1.472
81.8754 2.108
181.883 9.162
97.4941 11.544
110.957 0.588
203.997 4.49
31.734 6.936
188.911 0.85
140.432 8.32
130.076 8.818
144.157 11.256
209.665 7.818
115.803 0.584
85.9012 4.688
84.8363 5.748
225.329 7.474
165.717 4.102
84.9936 7.866
218.594 7.646
14.1886 8.866
241.842 1.962
47.3211 2.904
160.775 8.394
113.02 0.69
93.4103 3.296
172.836 7.734
15.1706 3.876
223.281 5.062
197.373 3.598
104.485 0.356
29.2918 2.676
182.836 11.59
112.841 6.482
67.4715 4.886
180.244 6.036
70.8413 8.344
112.103 2.336
131.731 0.764
83.8381 0.084
37.6831 4.406
121.87 1.746
36.0597 7.206
12.007 0.136
69.0575 11.216
51.3841 2.35
163.94 3.178
25.5578 1.214
20.5061 7.668
66.2861 7.738
98.1341 3.662
69.3166 1.578
182.954 3.216
21.8888 8.644
18.8625 2.96
33.2923 6.332
202.267 0.486
115.317 1.946
87.0792 3.002
73.9 6.66
203.571 5.552
233.505 4.08
126.244 10.348
177.584 11.592
192.635 5.478
156.311 6.888
121.938 4.432
187.089 6.676
184.328 2.642
222.879 0.062
29.9776 0.938
75.673 6.8
178.56 2.952
232.167 8.154
131.991 2.494
197.249 0.116
126.684 6.654
150.664 9.776
78.4885 11.718
38.7443 4.69
156.056 4.06
191.334 1.186
9.39839 1.99
83.4947 7.2
118.387 7.266
75.4164 11.802
198.629 4.528
158.668 1.206
187.696 9.948
190.792 4.592
22.1075 6.62
246.961 4.828
216.645 4.648
227.942 4.924
92.5722 11.548
43.7717 11.274
80.3993 11.56
142.768 3.002
91.6838 4.082
132.155 7.412
72.4811 1.662
107.281 5.434
219.36 8.272
91.0439 1.346
155.396 5.458
185.841 2.448
223.82 1.564
42.5176 4.718
13.9588 4.664
85.584 9.97
123.442 3.774
112.795 7.76
64.1468 3.458
197.229 2.968
48.6056 7.96
206.925 10.86
140.291 5.454
36.1744 1.836
169.981 1.658
199.664 7.646
187.736 1.124
229.759 7.446
39.2244 11.992
177.317 0.018
183.287 4.11
93.2616 10.08
130.761 9.64
229.314 2.476
138.535 11.616
103.49 11.146
205.414 9.532
47.9931 1.174
78.4787 6.216
131.836 4.046
102.247 3.534
36.9238 11.73
116.869 11.502
220.574 10.916
217.994 1.386
47.5914 5.262
195.997 9.188
238.942 10.694
115.196 4.052
195.285 7.544
111.772 6.478
172.285 2.254
217.686 3.618
228.538 7.788
151.272 8.748
91.577 11.388
170.623 9.632
166.639 7.236
93.5478 10.012
40.6125 7.726
43.372 6.282
75.2885 0.192
212.774 4.06
77.8323 8.686
221.263 8.398
44.0706 2.882
145.659 10.768
162.565 11.76
69.3966 11.432
67.1488 9.18
79.6827 2.898
201.524 1.4
124.278 11.774
15.3725 10.804
107.86 2.936
33.0827 0.266
194.852 0.486
29.0586 6.986
18.1077 1.318
18.1964 5.732
183.821 2.372
110.461 2.102
119.82 6.184
209.375 1.544
246.579 1.046
139.743 11.14
28.6796 3.294
36.699 10.858
183.516 2.504
131.177 0.226
143.612 1.008
104.734 4.592
161.627 4.48
72.7649 8.734
211.556 10.132
231.181 5.81
9.05795 10.152
237.733 3.024
161.727 2.488
45.3668 0.54
14.4476 8.15
60.0261 7.724
109.799 9.662
245.873 1.046
156.895 8.604
89.0893 3.858
96.4099 7.89
188.794 2.488
53.2286 4.374
187.89 8.602
130.892 2.708
105.319 1.78
90.553 3.736
173.073 6.44
124.983 5.506
192.048 5.138
52.4475 3.782
228.92 8.622
208.705 1.876
149.646 0.786
244.374 7.368
91.3522 6.336
168.153 3.058
62.5088 1.346
38.8131 2.674
27.7494 10.946
60.9277 9.862
17.0921 10.156
214.359 6.63
138.38 2.98
182.897 10.554
188.617 6.334
209.5 7.886
238.936 0.526
23.2194 0.16
120.52 0.838
237.572 1.826
21.2187 3.022
244.998 8.488
9.20996 10.496
104.185 11.704
184.139 11.32
170.68 3.188
167.9 11.864
188.878 10.048
182.087 9.524
16.7038 1.16
173.567 1.226
115.102 2.648
104.749 4.486
181.115 1.858
59.0459 3.17
166.205 1.258
18.893 0.668
164.402 9.784
124.847 4.498
163.164 4.704
55.2864 2.39
89.3537 9.936
166.193 3.848
145.484 8.912
29.9809 6.262
166.061 3.29
129.468 8.886
170.475 8.232
248.362 2.77
130.595 11.95
60.8457 0.95
46.9601 2.946
183.383 8.504
169.727 0.456
37.7629 0.548
170.322 1.58
73.1265 4.166
104.754 0.864
130.405 0.814
131.085 5.6
138.648 1.878
99.8478 2.992
186.578 10.094
21.9362 6.296
240.932 6.434
64.0985 9.194
35.4826 0.76
83.6385 7.752
116.763 3.224
167.783 3.928
176.029 1.418
64.3412 0.144
194.872 7.5
212.677 2.554
144.578 3.166
216.778 10.114
75.1328 3.872
164.813 2.742
190.924 1.726
69.604 7.048
162.915 9.88
218.08 2.45
207.092 8.804
9.38335 0.178
85.7009 4.26
72.3426 5.046
49.2554 5.26
177.199 2.676
153.224 10.07
22.8948 1.5
26.7992 6.346
68.5654 8.542
198.943 9.038
85.1943 1.206
214.496 6.324
116.074 7.262
248.054 10.962
34.1769 11.87
141.179 0.1
46.02 7.718
14.8911 2.982
44.7905 1.172
38.4085 1.276
222.137 7.306
241.68 9.576
219.459 6.904
19.6441 10.698
97.1037 6.644
129.221 1.418
196.574 4.35
79.8737 3.846
34.8781 2.952
34.9239 6.852
154.494 10.992
126.493 5.962
143.244 5.914
234.8 5.186
155.519 1.568
176.289 5.524
89.4212 2.874
10.8788 4.136
185.233 11.828
222.759 1.482
197.635 1.532
84.6941 5.594
203.874 11.524
53.9607 9.35
118.786 0.766
178.367 10.824
97.0566 0.424
92.6809 7.262
21.3703 4.506
34.9776 1.222
152.749 3.358
14.3817 6.376
56.6938 5.522
170.951 4.808
15.7677 5.286
213.907 1.886
87.8347 0.85
90.3665 7.264
61.7525 4.068
190.351 10.708
47.5901 6.588
211.321 4.506
121.417 2.676
221.584 8.144
28.4767 5.546
198.684 1.64
222.771 5.22
215.034 2.466
206.398 9.866
19.8696 10.136
100.939 7.664
163.981 9.474
55.2433 8.092
161.514 9.688
149.476 1.996
144.098 1.48
180.543 2.016
18.2776 0.834
184.455 8.09
201.919 0.048
71.9503 0.748
191.464 0.608
188.06 5.348
101.996 1.73
42.5848 8.164
244.428 0.664
45.4995 2.666
226.577 11.818
79.4222 2.442
42.6119 7.662
153.12 0.87
56.7352 4.708
38.0735 11.896
67.0749 9.302
147.891 6.864
245.915 7.024
50.7153 2.61
90.0818 5.99
153.609 6.274
94.7811 5.426
208.738 6.142
40.5083 4.182
154.977 4.072
61.7884 8.42
127.474 0.816
134.788 10.752
82.54 6.102
42.9366 11.948
226.545 5.424
211.261 10.006
26.1144 5.87
204.32 9.762
53.5554 7.698
90.1236 1.264
48.0889 1.418
191.356 7.648
182.094 1.502
25.0294 5.516
12.8762 4.734
127.769 0.262
153.983 5.93
38.4467 2.872
240.576 6.022
33.5116 11.274
114.24 7.522
172.186 7.822
84.4752 10.208
246.048 8.478
194.659 6.184
174.704 1.976
84.5984 1.012
146.441 9.818
11.8392 5.096
227.642 2.2
113.573 3.21
163.627 8.824
154.992 0.454
13.0997 6.052
17.7965 0.384
178.368 1.088
231.203 1.478
145.088 4.152
176.75 10.9
31.2761 2.716
37.0087 4.25
174.675 2.44
20.2338 5.026
162.65 9.646
26.4077 9.024
76.4718 4.38
129.834 7.61
59.7932 8.894
117.993 9.686
55.1516 4.018
98.6408 11.232
37.5393 5.996
172.424 7.916
172.585 4.38
136.978 9.212
216.731 7.454
92.9607 11.654
215.759 6.312
181.002 6.556
46.1862 2.782
51.2436 2.182
212.25 7.954
187.549 0.286
246.918 5.354
21.7223 9.482
97.948 7.94
173.998 9.19
196.012 9.862
186.168 11.452
52.1073 4.326
157.285 5.636
73.2216 9.4
51.7309 11.048
218.432 7.73
55.2993 4.746
103.837 5.696
38.5435 7.252
101.849 6.24
230.323 9.558
204.72 3.724
113.689 4.646
54.7601 10.652
185.145 2.11
207.208 0.346
146.502 0.08
64.719 7.578
246.46 8.124
23.5895 6.352
95.5312 7.172
145.058 10.54
105.893 0.73
108.945 6.254
161.197 3.968
180.569 0.198
163.813 11.04
108.448 7.6
132.093 7.262
126.44 1.658
25.7822 11.228
152.717 0.436
154.831 0.86
13.7778 9.164
196.179 6.174
14.6809 11.98
183.164 10.298
195.269 0.598
133.346 7.586
176.097 5.436
101.21 3.77
159.194 8.836
248.111 9.764
52.8435 10.188
104.964 0.24
18.0066 7.83
113.27 2.93
135.216 5.506
242.231 1.15
155.898 0.706
13.672 7.21
41.0128 10.764
199.919 0.518
196.626 2.966
87.5528 1.302
174.197 0.554
24.4081 1.52
96.4314 4.352
141.148 9.216
86.4916 3.092
224.886 3.598
164.214 0.056
126.379 1.248
76.1656 5.906
50.4287 0.49
177.684 2.854
176.201 7.102
103.835 4.444
211.677 1.064
103.129 2.806
166.605 0.316
52.9543 5.33
223.459 1.396
237.939 0.19
189.89 8.728
87.0174 8.954
240.815 7.666
191.419 2.666
204.44 7.312
17.7036 4.288
14.8179 0.768
137.068 4.416
229.679 10.414
55.0838 0.616
150.463 6.52
65.2311 7.134
70.565 9.722
130.321 10.342
132.421 2.786
222.153 5.066
86.9699 7.138
216.855 7.528
199.578 10.392
9.81311 9.318
117.192 8.712
105.457 1.318
162.407 11.884
10.0291 9.88
132.348 11.936
204.645 0.376
134.945 4.06
232.394 1.346
243.034 2.544
69.8792 1.98
207.312 3.262
232.143 0.866
106.726 10.376
11.8641 2.204
105.963 1.256
150.996 7.936
219.97 9.006
55.4487 5.912
24.9706 10.018
246.345 6.224
205.887 9.352
230.116 2.648
13.837 0.3
217.01 5.386
210.432 1.364
24.7604 1.5
85.8325 4.252
45.117 10.904
73.7022 7.55
36.237 9.394
115.11 5.098
47.5551 9.082
182.108 2.112
197.757 0.726
193.51 11.096
61.2447 6.598
201.928 6.868
214.753 0.008
235.332 1.98
51.2673 11.43
228.67 10.332
88.2049 1.296
202.85 0.446
59.6909 5.378
103.215 10.728
137.213 2.902
174.883 10.21
26.0048 0.088
10.7261 3.824
144.846 0.932
146.712 0.366
232.085 8.282
134.206 1.25
27.6876 1.6
48.1554 2.862
70.9646 3.112
228.561 4.526
158.17 1.21
161.697 2.724
164.575 3.348
187.981 1.108
32.9053 6.718
198.714 5.166
24.491 6.732
223.758 1.046
203.203 1.296
95.8896 2.268
24.7596 10.644
30.0551 0.942
158.61 11.216
39.3123 6.234
172.186 5.996
207.558 8.406
14.0492 5.974
131.379 2.498
129.897 11.436
84.7637 5.708
160.402 6.498
235.249 3.416
164.319 11.386
101.38 5.312
150.236 3.144
156.774 3.79
145.179 2.28
249.1 0.396
37.4367 7.1
133.562 3.838
86.3965 9.414
60.6058 2.03
134.776 9.15
66.7303 3.734
73.962 5.066
16.6746 5.662
22.1069 6.636
30.8564 8.626
43.3055 1.186
118.124 2.41
228.543 11.93
114.444 3.022
115.969 10.318
38.6732 8.472
142.461 1.678
40.6354 4.532
35.6531 0.23
200.725 1.466
37.059 4.05
99.7293 7.646
82.3594 4.852
79.8288 9.48
39.2154 7.162
59.4248 5.152
147.141 5.568
49.7573 6.196
158.484 11.3
149.228 5.804
243.726 1.074
140.156 6.542
123.854 8.872
150.831 10.822
150.192 1.698
215.694 6.714
181.365 3.88
130.686 1.268
134.079 6.566
174.849 11.442
82.9051 6.266
16.8255 11.652
32.0695 5.25
68.7404 0.556
212.081 2.174
104.776 8.73
41.5478 3.132
195.629 5.946
62.8958 5.042
109.176 9.766
170.43 10.128
201.034 2.084
131.552 4.406
131.351 5.682
73.1662 2.27
94.4742 5.702
157.126 9.188
17.0116 4.238
21.7643 1.826
170.264 6.53
151.045 11.298
95.9506 2.394
188.9 5.534
62.6596 5.628
141.725 8.84
66.111 0.25
234.728 1.916
24.3072 4.276
42.0915 2.474
54.7911 8.086
163.595 3.838
154.756 10.98
14.7423 5.166
242.93 7.64
198.448 7.41
246.661 1.576
51.4531 11.444
38.0562 10.838
125.985 5.726
214.163 6.226
82.2391 11.49
93.9984 4.86
189.668 3.762
15.5079 3.996
127.363 9.802
155.436 5.13
106.181 10.866
14.3926 6.436
190.212 4.048
167.437 10.74
126.763 6.43
43.6444 6.508
28.3256 11.124
237.112 5.216
202.626 2.288
110.168 1.754
29.957 5.176
95.1422 0.024
195.103 6.214
132.14 5.096
89.2209 4.314
235.603 9.718
79.8169 4.434
127.785 2.17
204.427 1.584
224.026 6.408
239.147 0.842
220.311 0.706
186.491 7.374
237.197 8.392
77.1823 6.022
205.997 6.75
231.954 6.596
89.5842 0.502
90.2225 10.002
101.144 4.104
83.7122 10.016
8.35296 5.968
120.079 1.948
240.663 5.032
206.585 1.324
148.437 5.102
190.407 5.152
201.91 7.626
89.2566 8.678
242.057 0.726
19.3745 0.36
43.3534 7.372
223.803 4.786
114.929 1.854
107.576 10.21
17.6289 7.006
163.206 8.672
214.305 4.18
19.545 9.766
81.9999 0.67
73.8466 11.014
239.897 2.908
48.868 4.634
40.5566 9.808
46.7835 5.668
12.3612 3.73
226.2 4.368
15.7654 0.356
113.343 11.648
32.0896 9.83
112.734 5.016
33.8994 9.27
235.132 3.048
211.317 10.212
146.01 3.492
15.8156 5.182
108.784 8.678
209.957 10.974
111.496 11.414
134.452 0.938
228.243 3.036
66.2771 11.656
51.327 5.892
225.344 7.152
226.762 4.2
165.86 10.678
227.289 6.846
51.4639 6.048
40.2418 8.934
66.8903 10.2
178.205 6.078
233.41 2.526
19.0374 7.9
21.3017 10.026
17.5978 4.544
8.88964 5.384
229.284 9.468
13.753 7.942
180.032 10.52
18.71 1.474
195.892 1.098
107.169 3.582
94.6498 4.95
121.539 4.196
195.024 1.954
116.736 7.884
63.7034 9.856
248.08 3.316
9.51494 6.918
15.3933 2.544
134.25 6.918
155.923 1.294
232.242 6.022
40.7204 2.182
172.52 1.974
41.2759 3.012
38.1058 5.096
111.6 5.428
16.7909 9.434
248.184 10.97
74.9475 0.638
157.264 2.276
198.651 6.546
203.842 11.586
150.209 10.874
150.691 3.012
182.234 2.276
138.349 5.48
68.1354 4.744
141.727 8.826
30.8622 9.452
11.6872 0.756
21.3165 8.352
9.24444 2
180.047 3.662
146.351 7.352
87.6371 11.902
222.911 6.226
242.357 0.156
15.0415 10.128
94.3322 3.304
145.665 8.906
242.934 2.35
194.388 0.59
57.1844 0.978
51.0287 5.688
205.367 0.446
176.399 9.426
42.6608 0.498
154.471 3.448
127.7 5.736
173.906 3.684
147.474 5.78
227.413 0.812
93.3174 2.198
25.1646 2.352
226.43 0.326
126.815 0.178
12.2711 3.642
47.7734 4.31
95.0911 4.652
82.2253 7.5
104.364 6.488
212.735 10.1
197.819 10.682
69.1109 4.876
185.525 5.35
237.341 10.984
58.6815 11
82.5965 5.224
72.0981 10.446
227.421 5.136
191.628 7.772
140.962 9.798
217.311 8.106
228.235 1.548
47.6583 4.96
57.8463 8.46
46.3871 4.714
15.5231 3.348
232.982 2.104
86.0934 5.092
76.0336 11.182
66.593 11.71
15.6066 4.942
65.9795 1.066
59.6075 3.378
127.014 8.088
174.201 2.024
35.2769 11.306
182.719 1.866
65.8425 10.368
105.295 2.028
10.7913 4.404
167.343 5.07
187.626 11.724
168.558 11.186
22.1043 4.858
49.8217 1.634
41.7127 1.178
128.505 7.924
137.009 8.04
225.982 3.394
141.189 10.462
141.82 9.09
78.8921 1.808
207.086 5.452
167.659 2.658
121.369 7.854
121.439 9.546
232.357 2.658
243.203 5.42
197.59 7.098
30.5832 1.072
200.773 11.582
168.886 0.322
173.885 1.596
60.8316 9.992
146.59 4.494
190.09 4.472
230.318 10.446
126.466 9.074
33.3862 1.06
137.237 5.906
33.0998 0.556
19.3539 1.66
136.249 7.89
153.086 6.84
245.593 0.902
163.787 0.544
145.959 5.234
97.7511 6.4
35.3875 0.278
110.03 1.686
8.45084 9.794
11.768 9.936
94.5097 3.796
37.9541 0.472
186.402 4.644
238.166 2.348
14.0913 0.94
210.202 3.62
139.553 8.182
97.3579 10.254
89.401 8.116
168.531 10.046
58.875 1.168
60.6539 3.828
14.3942 9.386
24.8856 8.406
202.894 4.42
21.9278 4.846
134.831 6.9
180.524 6.276
107.615 0.424
10.0588 11.648
30.1259 7.636
212.261 5.488
138.545 5.834
186.773 3.058
230.641 5.928
165.874 4.152
56.0328 2.994
140.092 0.74
85.2752 7.536
105.472 1.456
22.1937 0.998
247.093 4.44
25.4195 11.01
64.7588 9.448
48.1626 4.376
12.7688 7.532
203.443 0.22
16.0193 5.526
84.8818 11.492
96.4805 11.422
26.457 10.79
20.4969 8.14
193.588 8.364
33.4032 8.908
186.185 1.584
215.935 0.212
87.8966 1.462
22.0355 1.82
153.487 8.476
50.9402 3.45
154.579 2.226
159.172 0.644
173.321 3.202
13.2893 0.78
219.042 9.534
216.059 4.376
165.245 6.842
245.177 10.104
215.715 11.964
73.4656 8.93
131.623 8.474
100.366 1.55
25.0371 6.446
60.9314 5.956
201.194 0.148
74.6055 5.632
39.7305 1.152
46.791 0.936
75.7601 6.528
61.0852 6.274
198.836 1.37
139.928 10.046
43.2505 2.356
11.3889 1.274
40.505 5.662
126.252 7.35
89.135 1.138
103.713 3.058
124.638 1.376
11.7335 2.16
86.7192 0.46
166.644 3.896
38.8101 8.422
15.7037 1.284
100.565 4.236
159.879 1.002
19.3118 2.136
14.8963 8.62
112.941 9.908
103.008 7.144
19.2387 1.432
145.521 4.508
9.40724 1.408
139.777 4.8
143.538 0.338
65.0831 7.852
22.4411 10.23
18.0097 11.182
235.508 2.894
164.127 2.95
230.391 11.102
111.539 3.894
61.5853 0.066
222.29 9.238
88.891 3.032
99.6469 9.516
49.819 4.71
51.3612 9.106
22.5471 8.01
201.309 9.278
24.26 6.928
21.1592 6.306
94.2964 11.046
38.0909 9.136
177.615 6.106
177.96 5.002
165.292 9.606
208.123 2.882
238.254 9.652
48.698 10.482
165.252 9.936
144.143 7.66
211.416 1.702
16.5387 0.79
12.5459 7.844
203.174 2.72
85.807 9.664
220.655 2.95
28.0887 8.694
248.501 3.976
198.488 8.476
146.794 2.088
29.5826 6.52
222.095 5.548
185.68 5.722
243.153 11.806
113.975 0.462
93.62 4.108
139.621 7.852
235.78 6.738
35.9886 11.108
72.4193 0.55
27.364 2.978
95.4701 3.472
27.7731 9.266
72.5908 9.716
175.743 0.848
11.5626 1.236
89.5379 2.646
11.2518 10.202
40.5154 11.798
157.448 0.41
13.7955 1.136
242.53 2.782
220.182 11.862
73.2885 6.728
45.339 8.178
157.97 5.844
110.084 8.836
149.644 2.49
177.9 7.062
190.634 2.194
248.908 4.304
80.0674 4.728
188.845 8.372
82.134 3.472
58.0687 9.058
246.817 10.3
59.0414 4.934
175.243 0.224
117.714 2.886
23.478 3.356
246.315 3.344
109.557 7.112
178.186 7.932
26.2689 3.634
41.7974 1.186
51.9875 8.208
65.0466 4.578
91.1311 7.288
161.097 7.736
200.703 10.45
239.61 9.75
191.357 3.13
37.4534 2.368
203.269 7.274
130.458 9.88
178.331 5.614
65.1639 9.714
84.2954 4.032
107.247 4.97
11.7738 1.882
98.8285 11.656
50.351 11.89
12.1171 10.886
195.363 3.652
88.8763 0.104
36.456 3.442
178.217 4.49
25.5671 5.068
166.902 6.588
80.9411 4.466
14.2126 6.608
164.771 7.964
29.1344 6.882
88.8338 3.058
107.821 8.83
84.3414 3.562
220.443 1.29
96.4428 9.68
249.41 9.292
21.2692 8.348
20.7788 6.318
199.696 9.28
152.186 1.434
21.1028 8.864
95.8513 2.462
231.357 2.886
77.7324 1.59
38.4918 3.056
40.0992 1.436
142.293 2.202
142.857 2.182
143.319 6.632
12.5847 0.902
199.915 1.674
78.7954 0.918
99.3782 7.548
44.2877 8.096
58.3299 9.482
111.096 2.39
234.011 0.572
133.946 1.828
173.906 10.578
191.185 3.944
202.664 11.49
114.066 1.05
61.3243 4.234
108.113 8.398
51.7173 1.502
117.577 11.716
146.528 9.062
35.0599 2.19
231.257 7.752
50.1634 1.538
246.454 10.248
222.037 10.69
207.233 10.576
243.811 11.954
229.904 2.114
106.812 0.424
14.4428 4.686
153.138 9.294
99.3398 4.548
153.301 8.824
172.673 1.438
11.4444 7.048
217.125 4.218
201.204 1.394
193.713 10.448
217.8 7.194
86.5204 8.62
11.2841 7.792
219.006 3.74
69.9255 10.024
148.415 0.236
226.442 5.368
84.4469 4.496
138.25 4.136
83.1419 3.706
125.133 11.93
19.6903 8.378
50.468 2.95
127.193 4.334
230.123 0.034
90.5357 11.66
125.249 7.774
156.33 2.812
233.486 1.89
126.999 4.632
205.29 11.106
70.6261 8.204
39.8219 11.776
75.2141 2.432
235.767 5.08
185.432 4.622
15.3973 5.564
63.2177 5.928
32.5878 3.266
217.169 1.17
242.837 8.42
176.02 9.236
76.6694 11.64
197.567 5.15
246.917 11.03
177.814 0.718
249.159 6.508
19.6834 2.598
141.929 4.79
216.815 7.71
146.637 2.83
190.337 8.954
18.4446 3.92
147.481 7.584
45.6914 4.502
116.281 4.786
120.13 7.792
46.8498 1.054
143.046 2.704
34.0863 7.156
54.6005 0.514
77.4681 1.472
173.408 0.614
226.674 11.894
231.802 11.276
117.142 5.516
150.237 3.896
155.159 5.664
133.759 11.224
103.399 11.43


==> anc/dataBeamOnC.txt <==
111.189 2.24
179.786 6.204
157.365 4.388
68.4338 1.272
237.124 6.972
64.7699 3.726
91.6365 8.454
17.4836 0.884
23.0861 9.216
226.23 11.258
65.0207 0.266
152.692 5.908
114.985 6.956
191.783 11.488
163.631 2.89
57.8356 7.548
242.629 0.278
248.867 2.132
111.67 9.94
58.195 0.624
118.169 9.194
167.376 7.084
242.107 3.152
63.1004 2.454
31.618 8.566
104.52 3.982
139.66 11.376
100.482 1.318
137.966 10.532
33.072 5.874
220.016 9.896
49.7213 2.08
14.0623 10.978
58.6305 4.292
75.9761 9.942
21.328 3.762
55.0455 8.81
231.344 11.788
90.9659 11.322
24.5436 10.638
182.244 5.298
164.414 2.8
242.353 7.09
37.2348 2.006
200.099 6.238
200.805 2.256
32.3647 1.2
94.0375 0.562
157.144 5.66
229.826 9.214
173.126 7.892
201.92 9.722
125.665 6.416
13.9955 0.08
137.566 4.306
228.425 10.988
160.567 4.832
130.878 4.042
153.837 6.532
226.648 11.818
177.852 8.85
115.84 5.488
176.458 6.248
216.469 2.594
65.977 10.978
108.714 8.772
128.781 2.732
19.2991 10.782
72.1912 4.706
166.911 4.788
167.131 6.22
74.4904 1.864
118.686 5.602
54.5934 4.214
230.726 5.606
150.359 8.99
156.475 3.844
149.246 0.612
42.3476 7.398
59.249 2.264
61.7966 0.418
71.2687 11.544
69.7714 11.246
174.684 7.116
159.901 4.912
215.663 8.696
177 6.786
10.9585 1.58
138.96 9.078
87.7212 3.726
27.0839 3.114
108.686 5.29
163.036 6.846
105.4 11.75
78.708 10.434
41.764 3.17
200.546 0.274
97.3729 10.758
242.245 4.396
30.7603 2.428
244.697 1.794
203.212 5.026
136.841 2.776
91.2848 10.354
91.961 3.362
68.8546 8.412
91.8729 0.804
198.966 3.646
23.4518 5.068
157.479 6.382
100.891 2.296
229.659 0.342
179.561 9.562
58.6569 11.7
133.671 0.168
191.442 11.372
153.508 1.052
13.2673 0.126
234.168 7.624
84.1984 6.226
27.9861 11.284
221.294 7.32
33.3925 2.678
112.832 9.346
186.236 11.816
110.977 0.848
22.7593 11.266
40.0197 8.618
234.545 5.096
79.0536 2.71
164.873 1.328
61.5599 10.714
85.0158 8.998
210.713 2.284
25.1141 1.286
118.079 9.786
65.1687 11.334
201.64 1.096
99.8414 1.902
225.741 1.116
130.3 2.144
239.257 8.628
50.736 10.668
241.853 0.026
170.254 10.13
67.1036 8.162
49.3453 3.832
138.226 8.946
15.0793 11.822
69.3767 4.026
62.0867 11.34
79.9617 3.942
71.6866 11.118
27.8335 6.422
14.4332 0.9
148.053 11.698
218.658 11.512
244.304 1.586
118.637 4.438
156.213 9.862
85.5183 7.86
170.858 8.676
33.8597 3.84
232.27 1.062
156.047 11.05
104.238 5.452
153.49 3.89
76.0752 10.662
211.566 3.72
10.5498 0.58
155.584 1.486
14.4463 0.624
20.3397 2.962
87.8986 10.212
180.904 1.152
175.648 1.08
35.4337 3.78
116.781 8.962
164.28 0.324
12.3842 3.96
192.323 11.638
225.766 0.72
9.29102 2.38
110.777 9.284
107.77 0.048
207.753 2.526
37.9126 8.65
93.9459 4.646
206.18 0.812
136.466 5.75
127.269 10.368
158.893 3.988
106.597 8.998
227.107 7.106
30.2224 9.072
49.813 4.724
90.8657 9.014
170.773 7.064
62.1166 0.612
20.1449 0.704
67.4128 8.072
204.243 4.47
199.701 9.324
172.205 3.846
78.9265 4.412
20.3478 0.682
36.0874 8.796
164.774 3.866
19.1816 1.364
70.9907 8.398
167.703 10.814
129.273 2.318
187.132 3.812
77.5708 5.2
227.513 10.28
169.201 1.308
228.892 9.622
99.7027 4.366
131.391 4.536
149.692 11.822
35.8177 1.832
14.9372 1.018
156.964 0.136
243.774 4.19
47.8521 1.802
19.1949 0.258
82.5134 9.186
149.199 4.148
23.4322 8.826
14.9022 4.912
218.945 3.19
118.458 6.83
58.4195 5.816
174.204 4.38
225.373 0.69
183.974 9.18
203.12 0.202
173.094 1.134
52.8674 3.02
11.7502 2.116
235.722 3.32
56.4914 3.014
171.864 1.304
56.5053 5.694
114.732 8.15
200.974 8.012
159.375 5.646
24.2521 4.74
192.519 0.666
48.9332 5.718
13.1286 2.352
16.9021 1.332
77.9756 8.472
14.2274 3.934
44.1923 8.912
204.646 8.136
236.909 1.092
122.043 3.778
9.71932 5.13
38.1885 10.916
176.543 8.33
155.482 8.428
219.444 0.5
147.724 2.414
153.785 2.574
37.6153 4.448
229.285 0.702
231.675 10.58
52.997 3.298
135.183 5.826
228.161 4.63
68.0611 9.838
193.253 2.954
26.2679 1.314
35.9482 5.11
124.065 9.394
227.985 6.036
23.299 5.176
39.0437 3.71
196.925 1.244
224.507 4.414
198.225 0.812
229.703 2.362
47.1323 6.478
71.3063 0.136
183.16 10.37
140.818 3.552
33.4945 0.05
91.5113 1.586
124.553 10.02
156.021 6.882
163.309 4.68
227.679 10.812
56.6118 9.68
182.775 6.94
141.7 8.808
243.859 3.84
194.535 1.868
155.502 1.16
137.939 3.964
15.2362 5.692
29.4262 9.962
94.3741 1.82
237.676 0.746
192.351 1.586
87.3143 9.446
67.4302 0.75
248.608 2.656
107.226 0.356
72.8327 5.266
110.129 3.384
16.0847 2.12
169.439 1.126
93.9917 0.044
243.764 1.5
138.671 10.26
55.8786 5.036
164.495 3.758
82.908 4.236
18.8943 1.22
232.918 9.758
86.2133 6.756
242.976 3.292
224.024 1.316
122.689 11.262
15.2685 6.038
145.29 0.23
115.232 8.218
178.893 3.108
121.51 1.85
34.4965 4.58
44.1934 1.606
18.3927 0.436
226.708 1.784
99.3439 8.456
128.889 5.144
18.0057 8.574
134.849 7.19
185.181 5.292
192.383 2.464
206.063 1.132
203.545 11.012
34.595 6.002
12.3176 9.866
110.64 7.168
14.2155 4.35
34.8051 0.89
104.137 6.776
72.3065 11.156
20.3793 0.738
166.668 2.82
13.4299 7.756
39.1157 10.99
136.867 4.756
157.8 10.604
55.7931 9
169.857 9.728
120.319 0.89
8.32284 8.436
128.757 9.596
189.31 8.418
125.535 0.18
12.5487 10.616
30.9915 1.154
154.208 11.212
223.273 0.608
77.2374 3.784
172.003 11.622
114.525 4.4
25.1673 10.1
116.523 10.986
103.831 8.424
15.1985 1.068
210.694 10.06
178.224 3.372
97.3435 11.386
145.888 10.652
236.646 2.518
202.987 0.828
132.464 5.956
223.086 3.022
201.494 2.08
74.6832 2.898
182.035 8.888
94.7898 10.654
216.649 3.746
127.902 1.85
210.191 2.392
148.558 4.012
226.932 0.02
107.836 7.364
202.349 0.232
93.3319 0.412
87.967 8.976
40.9429 6.748
224.502 1.578
179.614 6.84
25.3589 9.244
146.028 8.406
56.4671 2.576
245.645 3.502
153.76 0.686
12.4852 2.438
29.3301 10.676
74.0953 11.898
9.3356 10.982
221.127 6.76
237.41 10.322
159.817 0.95
149.069 0.542
219.623 3.22
9.66282 9.478
152.104 10.834
229.315 2.762
102.546 0.972
249.116 11.676
116.901 3.624
111.035 7.814
238.508 5.374
73.2831 7.862
47.9238 6.314
176.679 9.354
181.399 11.318
87.4758 11.22
118.718 10.916
165.229 0.718
245.125 6.244
203.784 1.026
230.564 3.32
11.8227 0.3
82.5673 8.268
26.07 11.602
16.3899 2.098
79.6454 8.86
23.1501 0.388
137.432 6.476
200.999 2.606
162.053 0.704
190.481 7.574
186.765 6.962
26.8526 5.704
121.032 9.744
57.0982 9.092
91.8452 7.026
188.02 2.536
159.351 6.972
91.1429 3.406
201.422 0.474
174.647 7.736
87.8023 10.234
201.916 1.74
197.916 2.884
229.653 11.062
183.898 11.984
36.797 0.534
205.429 3.634
15.1137 5.536
172.723 8.574
105.801 10.442
12.9353 5.34
144.717 3.778
62.9236 2.382
70.0085 5.888
183.147 8.42
149.601 2.518
47.3238 1.96
100.743 9.672
190.861 1.94
144.306 5.96
215.807 0.704
118.753 8.23
175.511 5.676
15.3539 10.472
13.4472 6.362
200.084 6.468
167.836 9.994
236.042 9.188
31.6773 11.118
204.755 11.892
86.2993 0.892
133.654 10.086
166.901 6.012
229.665 1.104
238.952 9.352
45.7297 10.456
183.018 4.824
112.78 9.294
34.6801 4.728
205.326 2.038
38.8599 9.858
49.7085 9.344
53.5532 4.072
168.585 3.682
62.293 2.4
179.167 6.652
186.104 8.908
16.2397 1.128
187.441 2.826
33.3275 6.666
104.236 9.73
123.269 6.784
79.6127 7.502
172.424 4.748
86.6398 5.774
90.3107 10.064
103.285 8.57
97.7872 1.206
237.519 1.044
218.235 8.216
98.4716 7.552
202.699 5.15
12.6273 0.786
192.469 5.632
163.104 11.496
130.461 0.144
61.999 3.192
107.265 7.976
208.32 10.258
65.92 9.82
106.237 10.158
26.3234 1.192
74.4525 2.328
21.863 2.004
144.587 11.172
38.3226 11.584
143.473 10.644
104.976 5.824
210.796 0.68
91.6378 3.136
174.53 2.358
171.163 3.38
132.392 3.674
223.421 5.956
36.7036 11.782
203.57 5.02
167.295 8.852
11.8725 9.322
75.3471 5.15
222.659 8.908
197.501 3.47
84.4424 7.418
174.46 1.632
91.957 5.518
145.606 0.442
133.533 1.064
186.143 1.636
81.7837 1.832
139.402 0.178
170.974 0.792
95.7197 6.938
68.2765 8.776
119.793 6.87
121.467 11.766
162.872 8.622
85.0015 0.904
126.93 3.606
48.7781 7.792
174.623 8.794
155.766 3.658
113.412 0.156
91.4798 10.958
227.071 10.8
186.111 0.97
174.591 8.624
47.6726 8.106
107.882 7.83
81.5104 1.19
57.7974 3.606
211.521 9.97
36.1672 11.41
156.587 0.634
226.149 11.86
78.105 0.954
242.757 7.392
19.0413 0.278
58.8896 5.022
111.49 3.56
60.9603 0.328
22.4696 1.476
58.5102 7.802
217.692 2.146
199.417 0.352
34.29 2.936
115.898 2.876
57.0686 6.054
110.986 11.646
28.8347 10.67
235.868 6.012
117.92 5.296
67.5204 9.232
29.2632 10.014
16.261 5.622
173.074 7.7
142.179 1.248
101.694 10.792
33.4274 2.728
14.7976 0.558
249.202 1.558
163.676 3.154
86.1957 1.714
189.819 10.91
25.6115 6.656
99.2377 0.536
11.7883 0.552
142.01 10.354
11.8876 6.206
157.332 8.674
67.3728 5.852
62.7769 7.552
154.813 1.288
76.1946 10.752
115.387 4.752
243.647 10.366
171.717 2.07
74.3776 2.77
13.6316 1.096
163.806 4.63
186.902 0.64
172.396 8.722
144.596 0.732
31.4887 5.214
82.5033 4.726
95.527 5.952
67.0075 3.27
117.878 8.346
242.009 2.07
76.6436 1.39
182.578 1.066
97.7506 6.856
29.6123 11.988
135.875 8.606
219.951 0.396
137.97 10.53
134.585 1.044
72.4505 1.78
121.325 1.098
103.52 3.274
125.597 0.6
188.793 1.722
75.995 2.43
215.419 10.066
159.757 10.616
50.523 11.494
217.555 2.606
138.884 2.15
60.8796 11.376
130.653 7.168
224.205 6.442
233.499 9.97
221.211 11.946
27.6148 5.708
234.5 2.862
134.837 4.532
93.0592 2.012
172.025 1.246
176.968 0.23
80.8003 9.9
248.461 6.23
160.943 2.666
16.4482 0.562
10.8292 8.086
8.16587 0.444
105.105 5.472
179.209 4.544
220.825 6.776
161.719 2.224
168.422 3.778
60.6223 8.696
225.896 5.422
225.263 8.138
174.076 8.468
57.6675 2.218
58.7839 11.738
40.1208 1.364
11.588 0.45
188.455 2.238
22.0703 10.182
115.56 8.316
170.081 5.646
224.074 1.174
86.9543 6.408
65.7971 11.818
37.6274 1.466
62.2544 5.942
173.111 10.818
106.806 0.934
163.743 6.658
221.222 6.89
237.112 11.954
18.0058 5.888
143.291 8.438
47.3795 11.174
12.2677 10.064
102.907 1.208
24.0012 3.868
236.442 10.474
176.809 10.58
14.9341 10.932
52.9664 7.556
213.983 5.04
44.1937 2.998
194.875 1.694
14.5338 10.09
184.314 1.162
161.52 1.99
19.5267 0.63
172.526 6.486
82.2183 6.01
120.07 3.702
102.486 1.438
28.0554 3.966
27.8256 8.846
12.0508 1.572
80.9799 10.542
15.8856 5.712
162.972 5.968
28.3755 3.392
216.35 6.808
205.506 10.982
74.5015 7.162
190.256 11.874
27.7945 0.712
131.196 2.83
196.289 3.948
241.22 1.072
154.058 10.606
196.339 0.3
230.279 2.508
175.092 10.552
66.7635 10.384
244.846 10.786
21.1109 1.102
19.5054 4.364
23.92 7.446
231.553 9.79
93.2252 8.232
22.5182 1.36
166.76 2.796
96.9387 0.118
68.1228 10.578
14.287 0.954
240.775 8.096
214.511 1.272
198.64 0.26
80.8995 11.356
219.009 10.344
155.914 11.996
68.789 9.984
150.277 8
29.1996 1.144
160.295 7.206
148.33 1.536
233.673 8.5
58.4592 11.108
145.551 8.708
165.657 6.532
18.62 2.426
244.63 4.766
70.7659 0.75
193.949 6.894
47.9976 5.224
76.4523 5.11
239.984 8.404
246.588 1.558
60.513 5.292
167.164 3.914
121.519 3.298
80.1067 1.236
70.6997 1.028
57.003 11.52
113.13 1.346
18.6616 10.548
175.276 7.89
132.983 11.56
190.518 0.058
92.2459 2.732
95.0228 0.462
77.206 10.996
217.645 11.4
240.431 5.564
157.886 2.386
186.908 7.016
131.273 9.626
97.6744 10.868
35.0324 11.406
67.0134 1.898
136.149 2.678
200.222 0.878
117.894 11.098
147.63 9.434
133.401 1.662
158.67 2.482
184.943 5.014
211.882 10.974
201.012 11.722
222.416 9.286
72.8988 9.894
229.48 1.966
33.1625 9.33
205.715 2.062
28.0227 1.69
51.9043 10.354
124.973 11.34
46.9059 0.14
45.9239 2.112
246.032 7.796
193.054 5.346
235.708 3.652
121.334 11.99
101.984 2.832
34.4544 9.638
213.421 7.038
205.303 1.222
134.786 7.544
192.857 1.246
19.2779 3.262
248.369 5.388
38.118 0.37
245.176 2.582
46.8837 8.026
216.647 2.862
38.7435 0.776
159.716 9.498
24.5107 3.332
111.225 7.716
171.418 2.406
241.649 9.33
113.864 3.06
46.8783 10.56
14.7215 0.936
144.925 5.612
205.547 6.43
148.182 1.546
11.9541 0.766
118.484 6.282
210.534 6.654
83.0751 11.904
241.385 1.576
16.6071 3.796
43.7233 0.708
74.5145 4.342
144.288 4.166
217.717 3.514
240.525 9.862
9.32427 4.014
84.563 0.706
131.976 1.174
164.523 1.886
80.1937 10.964
61.8977 1.162
179.123 3.494
234.422 2.02
143.727 5.586
191.107 1.87
164.571 5.562
195.624 0.356
185.853 3.484
154.324 6.996
240.869 9.498
113.106 1.83
38.2639 1.476
151.693 11.672
24.8686 0.718
90.1352 10.09
97.3881 9.454
127.36 3.896
169.059 6.87
129.672 3.46
144.417 3.74
94.4708 7.764
87.6882 4.482
72.7621 2.704
228.18 1.868
75.9118 8.814
208.045 4.622
20.0844 5.018
224.978 1.388
125.472 0.34
39.3157 2.256
71.5858 9.912
120.417 6.18
59.7688 4.006
240.791 2.112
128.373 0.238
238.24 3.268
233.888 8.184
29.4651 8.662
60.2659 1.644
123.974 0.204
197.008 10.58
58.5289 11.094
74.5943 7.848
12.1136 1.822
57.7796 6.556
60.5721 3.528
103.936 10.828
198.603 2.238
42.679 0.078
176.708 10.756
95.6268 3.828
102.433 8.606
37.1855 5.33
196.525 9.67
196.968 6.352
68.5153 0.418
20.5179 10.066
128.168 0.164
76.3129 10.9
70.2936 9.046
36.7036 11.02
166.474 0.77
51.1297 0.582
8.77111 10.478
193.214 6.672
14.7327 2.094
80.208 6.004
31.7843 10.664
183.399 5.346
45.054 2.13
48.6327 0.888
8.05301 7.368
87.9459 7.676
82.031 11.972
97.8413 5.574
25.0934 6.184
41.6831 0.002
44.6414 7.286
12.4563 2.716
89.5591 7.086
22.2882 3.65
196.936 1.604
233.956 3.496
116.41 0.526
247.148 10.77
52.9059 6.862
120.624 1.232
177.911 5.21
30.6473 6.02
232.827 5.506
35.533 4.756
198.89 11.162
15.9729 0.168
54.0989 5.4
86.8615 8.01
239.31 6.998
220.296 1.732
104.388 8.648
23.0634 8.71
188.592 9.696
88.3381 1.006
52.6947 10.14
162.947 8.042
176.23 4.726
121.932 8.122
128.498 0.952
81.5175 3.822
108.156 6.46
190.58 2.45
217.054 10.48
83.7317 3.608
65.0115 6.576
150.983 5.836
86.2463 3.988
139.514 7.414
215.233 1.882
11.2037 1.586
83.0813 4.226
222.286 3.786
177.406 8.176
68.253 9.826
29.7493 4.892
185.092 10.012
150.049 9.49
64.6782 8.668
13.989 11.712
233.442 9.482
97.4181 9.718
117.094 1.634
22.5868 5.236
153.004 5.664
200.205 0.352
147.256 3.756
43.6681 2.69
33.3742 11.63
37.7744 7.16
243.761 11.334
77.4769 4.4
134.163 7.4
44.0011 3.868
64.8627 5.704
70.2158 9.566
208.953 8.708
87.2902 9.148
144.987 10.846
18.6621 1.692
235.73 6.214
179.61 0.66
28.6433 6.774
19.8483 1.976
135.691 7.964
185.012 10.928
217.299 3.732
15.5158 1.632
127.575 7.07
190.322 3.57
79.1026 4.32
191.726 11.854
11.1985 1.198
155.569 5.14
236.44 0.226
167.215 8.426
153.305 0.046
237.895 11.54
204.494 2.932
24.2192 0.658
158.132 7.852
25.6251 10.82
215.778 11.19
206.901 4.958
203.574 1.742
149.235 9.322
219.325 1.916
88.8481 9.374
126.523 6.138
196.278 2.532
211.967 8.34
115.994 11.994
73.5269 3.902
18.1415 4.388
41.9921 10.084
15.7211 3.548
44.3611 10.722
12.9946 0.488
235.875 11.306
51.3125 3.442
235.334 4.058
131.873 10.62
153.998 4.612
209.646 11.208
126.176 7.224
86.1031 5.362
144.563 10.91
233.386 3.944
71.0183 1.426
131.626 4.196
214.89 8.138
226.922 1.202
68.7276 9.972
218.239 11.95
112.969 0.032
66.539 6.358
153.574 7.734
187.273 6.604
38.8605 3.17
229.629 0.832
166.304 2.192
123.618 6.996
11.5418 1.5
13.6698 4.33
241.781 7.24
202.909 3.05
229.033 6.538
245.303 0.546
134.002 0.386
231.359 9.47
15.1418 3.274
22.4238 1.88
180.306 8.228
231.943 5.292
173.68 6.264
153.518 4.224
116.729 10.956
8.40313 10.156
102.301 6.672
108.894 7.246
148.907 4.952
160.247 1.482
12.6473 2.19
189.105 4.288
95.5983 11.084
20.2748 10.076
64.5641 9.708
66.4597 6.086
229.36 9.966
155.891 5.582
17.3879 2.6
168.647 6.398
79.0099 3.822
23.0761 8.626
216.866 4.21
28.8246 11.732
13.2776 6.682
200.313 0.094
17.6922 6.052
96.937 4.18
31.25 0.362
31.8095 9.17
20.7 5.846
78.744 1.088
117.989 7.758
56.7975 8.842
212.372 10.174
145.112 0.694
96.1558 7.578
220.729 2.84
183.963 5.81
173.038 5.494
205.364 9.234
11.0466 1.924
111.387 4.226
12.768 0.256
137.221 6.184
174.437 5.024
147.432 3.238
35.3478 8.964
174.476 0.026
35.4468 8.94
126.358 8.64
115.418 0.614
247.495 0.902
248.153 9.01
233.875 0.59
245.133 0.896
29.0221 11.698
233.67 3.092
196.178 3.532
163.231 5.344
133.744 11.352
93.6265 2.606
159.871 5.316
40.6952 0.336
128.281 2.344
120.476 8.34
47.0467 1.996
155.86 8.938
28.6308 4.91
167.143 4.584
152.049 2.942
173.364 9.04
205.855 10.05
204.896 3.134
139.012 11.854
47.5581 0.212
107.661 1.392
36.565 11.508
228.96 7.586
164.198 10.354
161.97 6.084
156.933 5.094
33.006 4.252
15.6693 0.604
177.957 8.83
134.749 7.442
67.817 3.854
8.70151 0.834
205.486 6.952
51.357 8.178
9.50301 2.032
208.897 6.382
133.213 4.712
174.534 1.754
195.153 0.91
16.4609 1.84
60.6728 2.92
48.4366 2.84
65.4776 8.504
184.645 1.358
38.5364 0.806
247.704 2.206
202.149 5.568
236.768 11.218
201.13 9.888
102.184 7.068
234.428 6.082
100.582 10.322
40.8172 7.28
134.19 4.378
34.0702 2.112
23.9745 7.266
236.99 3.67
66.1158 0.946
16.7881 0.59
247.815 1.634
133.774 7.752
146.558 7.288
68.9898 3.108
202.444 11.902
47.9166 2.306
18.7863 1.064
68.0986 8.452
19.6906 0.22
43.0901 5.126
179.721 6.314
249.14 10.308
78.9738 4.198
39.4966 11
48.9041 1.582
39.716 5.306
19.3793 1.836
136.822 2.288
78.5143 8.48
26.87 1.678
47.9707 0.912
210.239 3.32
58.1088 1.584
128.861 1.762
192.961 6.17
214.379 5.41
97.3879 2.462
55.8359 9.874
11.904 3.522
124.757 5.842
113.261 9.992
19.7483 1.882
16.0759 1.224
192.326 0.69
185.88 10.06
170.081 11.864
142.341 8.154
184.497 9.33
179.352 6.228
172.321 0.442
142.061 3.218
108.241 0.954
95.2981 6.07
244.023 1.358
136.068 5.734
221.566 5.738
32.4561 5.422
122.602 0.132
112.375 7.2
114.962 6.928
123.758 1.424
219.373 8.566
171.144 1.764
30.4593 6.068
230.529 1.776
123.409 1.75
18.659 4.7
123.52 5.57
14.7723 8.258
85.0324 5.286
104.17 9.686
167.161 11.83
229.34 9.674
71.9068 0.71
94.7586 3.656
59.8462 3.29
175.613 10.878
12.7501 5.158
69.3971 2.352
217.71 0.618
83.2824 1.702
243.082 7.418
16.8913 9.718
216.328 4.9
20.6343 3.782
39.01 3.408
119.771 10.744
185.199 8.74
184.65 8.502
17.415 0.856
155.824 4.904
188.91 5.568
38.7243 2.572
137.337 1.458
66.8394 10.22
242.33 10.316
33.0002 6.716
192.071 5.608
43.1454 10.064
19.6771 2.372
242.057 1.968
180.002 0.456
23.0295 1.472
232.497 7.326
168.884 2.254
125.727 4.952
103.904 0.464
132.788 8.396
19.3471 3.728
185.723 0.042
39.1142 4.136
229.235 11.282
45.8711 11.958
97.884 11.596
172.351 6.3
186.171 8.17
148.354 6.37
196.798 10.714
228.14 1.248
34.2304 3.058
246.328 0.278
63.0594 1.622
220.143 0.896
219.306 11.072
225.221 9.574
16.0888 6.732
174.52 2.794
137.251 7.074
239.55 3.522
69.1949 6.33
63.7425 2.28
234.354 8.218
10.1245 9.792
21.6251 9.328
14.563 2.908
9.12518 2.538
125.609 5.892
62.6201 3.74
235.676 4.842
43.3656 4.07
157.807 2.424
57.6464 1.466
100.081 5.376
244.457 0.872
18.7227 9.92
186.916 5.314
149.194 11.174
40.1731 7.57
57.7994 4.216
222.676 1.484
157.516 8.524
205.106 7.866
94.6234 3.096
100.826 7.486
67.1519 6.282
42.78 8.016
57.7283 10.83
62.9645 7.698
218.048 6.814
155.982 0.696
169.617 3.414
73.5179 1.48
20.6865 2.752
77.5784 4.324
106.966 7.348
70.6715 4.432
220.257 7.81
199.751 8.728
68.364 9.862
155.005 1.516
158.67 0.176
25.3291 0.784
207.989 5.644
180.618 2.08
155.302 4.528
24.8463 0.638
44.4425 0.318
128.419 11.348
32.5386 3.836
82.5067 11.81
26.9864 2.872
54.7625 1.502
41.8939 3.474
108.515 8.188
84.9122 0.414
244.915 11.734
216.16 5.014
16.4832 0.474
28.3577 10.178
87.3093 9.944
169.864 3.11
193.8 9.218
75.9198 4.81
43.5091 2.74
24.3153 1.136
176.914 6.798
166.219 2.93
39.4701 0.034
19.8379 1.564
210.21 8.782
215.759 7.88
54.593 6.488
185.197 5.648
43.949 0.312
28.9198 5.61
217.369 6.606
164.508 11.072
215.934 1.266
130.761 5.888
201.071 8.062
190.433 6.132
25.297 2.414
141.274 9.24
206.492 11.236
11.256 11.154
12.271 6.444
132.292 10.42
88.3165 0.496
130.149 7.936
33.5726 1.854
181.853 8.152
237.355 9.7
24.8009 6.272
196.181 10.596
205.815 5.968
106.65 5.426
52.0375 2.362
17.7024 5.186
66.6818 4.652
163.903 6.39
197.383 9.534
15.2291 10.538
56.9724 1.2
181.931 6.726
147.963 5.046
120.202 9.312
56.9151 9.598
68.7987 7.516
176.642 7.678
204.276 6.262
175.306 2.91
248.967 4.25
23.2198 2.044
225.486 8.444
104.256 9.302
138.949 8.218
148.704 9.74
157.452 1.396
45.7025 11.196
248.843 4.22
15.742 1.142
184.525 4.154
65.2716 11.794
137.512 4.932
163.183 5.706
132.301 7.3
28.6998 0.326
10.6896 9.986
188.236 7.776
165.307 4.08
9.12404 11.646
211.87 3.644
24.5951 2.952
175.357 7.876
99.5729 2.458
75.7313 4.818
48.0314 5.14
193.962 3.75
24.3552 7.916
15.5505 11.796
25.3674 1.204
214.42 2.788
227.925 8.258
59.2542 8.672
65.3313 7.864
239.221 3.412
191.346 4.674
184.762 9.676
26.6557 1.266
206.962 10.536
236.088 9.116
120.31 0.552
105.997 9.17
220.313 7.506
120.622 7.538
44.1503 10.544
15.686 10.282
30.4273 5.108
153.394 6.808
130.442 8.616
204.83 5.586
126.526 1.582
87.5398 6.836
209.221 3.342
13.8855 0.846
129.169 5.99
17.2288 0.668
54.1313 1.926
46.2224 3.386
15.6516 11.07
102.335 1.74
209.185 3.896
147.652 7.18
179.658 10.366
132.914 0.746
203.95 1.062
120.594 7.892
147.488 1.686
167.386 11.04
11.0955 10.2
137.623 4.968
77.3308 3.954
34.168 0.688
184.145 11.136
220.684 3.532
21.3664 2.244
85.0193 11.112
59.3314 4.274
174.212 7.884
206.35 3.478
89.237 9.978
17.6153 5.92
249.736 0.288
179.707 3.536
243.354 6.472
237.077 1.618
31.2157 8.01
214.442 7.078
188.127 1.66
249.364 0.506
141.161 3.624
222.186 5.662
161.342 5.236
84.0459 3.938
76.1688 8.96
75.6349 6.474
215.535 2.924
59.9407 8.788
24.9748 4.248
42.3723 3.248
71.5123 4.85
231.551 1.684
245.258 6.392
12.6626 9.89
24.5328 8.57
149.712 11.262
236.845 5.29
76.893 3.992
208.804 8.602
23.0185 6.246
151.46 8.824
212.498 8.97
248.829 9.582
206.929 10.014
220.956 2.498
207.199 8.326
10.8798 0.58
216.662 3.942
45.0655 6.582
164.098 8.154
143.901 0.102
200.099 1.756
183.735 9.75
184.359 0.456
141.632 3.406
16.2162 2.138
32.6671 8.802
164.032 8.046
135.429 3.308
129.298 0.946
39.8562 6.286
121.462 9.312
49.3563 0.34
72.4905 7.208
11.7358 8.814
104.901 6.014
180.714 7.932
15.763 1.46
15.2618 8.586
227.572 5.486
98.3234 11.212
231.148 4.384
236.867 2.964
245.934 4.638
184.955 11.8
219.126 8.914
82.7745 1.336
64.0423 9.206
247.718 11.956
14.4472 1.014
65.3712 3.63
235.52 2.618
149.533 5.66
167.187 11.914
106.956 3.668
226.87 9.344
13.1654 4.144
61.6203 9.014
224.574 5.546
14.6509 1.266
214.035 11.264
173.18 2.972
91.5377 4.672
23.438 9.738
148.63 3.546
186.097 8.954
190.304 9.562
55.6315 1.402
241.176 0.564
195.089 3.046
13.7595 10.674
43.9069 10.078
68.9312 3.972
240.267 4.63
43.0287 8.594
159.392 6.21
127.443 2.366
39.3206 5.108
237.741 10.486
172.959 7.364
180.614 2.354
10.8867 7.944
55.6307 10.488
242.842 5.526
144.215 11.374
61.3144 10.662
33.1063 11.65
217.857 4.476
124.883 11.424
151.616 0.88
98.1074 1.716
110.488 7.3
17.6195 0.206
116.407 11.032
77.283 1.452
230.615 1.83
12.0188 10.572
143.752 6.08
17.1931 9.394
196.736 3.708
123.053 9.202
152.235 1.232
181.142 3.01
217.318 7.078
28.0881 8.124
10.4513 1.82
208.576 9.572
161.957 10.128
132.128 1.62
133.193 8.532
221.438 6.366
13.6491 3.594
95.2152 2.66
105.211 5.684
42.0503 2.126
224.002 5.946
242.456 10.118
168.637 0.458
207.67 2.854
200.456 3.398
185.809 5.624
42.163 1.272
181.06 8.844
37.5019 5.87
237.981 4.864
113.585 0.446
68.5895 4.986
55.5151 9.214
192.289 1.542
227.511 8.862
214.767 6.848
228.274 3.876
134.08 10.73
117.746 10.588
60.1752 4.038
173.263 5.03
38.8758 9.392
203.701 6.296
126.753 4.4
109.932 4.924
145.834 4.67
48.06 6.914
10.4895 1.336
207.683 8.444
159.138 2.578
94.8382 10.682
44.0875 3.404
20.9878 4.198
69.2565 9.72
19.8818 6.774
131.66 4.04
220.882 9.132
192.784 1.512
215.338 4.394
22.0454 9.056
92.8756 7.702
209.051 1.156
83.7404 0.134
38.2492 6.282
202.67 11.438
11.5444 5.714
160.545 7.154
238.515 10.918
221.797 9.216
132.743 0.476
103.243 5.07
191.158 5.412
181.969 5.62
104.421 4.548
217.071 8.604
31.4779 5.592
247.812 1.194
71.5765 0.106
114.529 0.716
99.0416 8.072
26.4084 8.584
134.541 10.454
35.2769 0.736
10.8011 1.144
169.16 4.372
28.0303 6.846
174.104 3.082
9.87707 4.308
124.816 11.01
185.074 6.746
115.287 7.802
130.764 10.926
28.9351 9.168
44.5459 0.76
73.5931 3.164
72.0105 9.002
42.8696 6.908
94.4255 8.492
228.255 9.322
45.7784 6.102
76.4393 10.482
20.0371 3.606
37.8293 7.202
16.7805 11.88
119.684 9.1
222.317 8.768
161.584 6.816
228.567 3.71
98.773 11.484
10.0621 0.756
248.14 1.088
97.4168 0.5
222.366 10.652
228.667 0.486
11.44 1.242
226.884 5.638
11.6167 9.784
156.936 0.704
89.4124 5.798
165.416 10.904
177.901 11.8
152.913 4.522
77.6882 7.832
225.751 10.514
152.532 9.536
44.4417 11.756
35.902 3.838
152.457 10.186
168.587 8.708
192.499 4.932
219.905 6.742
95.2459 1.026
214.645 4.592
209.03 3.718
24.0635 4.234
201.251 8.342
21.5805 0.052
236.067 4.608
50.0437 1.446
230.658 0.346
235.921 5.128
100.899 2.732
42.3953 2.516
248.139 0.874
243.613 0.548
76.4107 10.944
39.6249 5.944
158.453 11.272
243.447 4.53
109.275 3.102
27.8835 3.572
132.613 7.43
156.039 1.15
97.9188 11.92
152.011 1.62
142.766 9.144
202.63 11.21
37.3744 7.028
157.623 10.278
22.0411 3.514
142.123 6.772
100.657 0.232
35.9659 4.77
11.2896 4.192
36.789 4.444
111.086 4.826
28.0862 0.71
119.413 4.97
13.7452 6.408
29.5758 6.726
21.8977 3.49
12.3402 0.86
21.4969 6.764
19.1399 3.572
100.362 10.63
231.578 11.23
144.851 6.058
83.5243 11.396
195.545 9.576
57.024 11.996
8.72506 4.436
32.049 10.356
8.22745 8.202
38.2332 3.826
164.782 3.378
62.4583 0.07
120.275 11.596
137.919 0.364
178.951 6.24
72.4017 11.922
11.1539 1.19
103.84 0.652
63.7703 1.112
62.1128 3.708
109.287 3.516
192.007 5.318
68.0518 11.334
155.943 6.524
10.7838 0.748
135.796 4.348
137.909 8.812
51.3987 2.906
155.588 0.514
95.2242 2.376
196.595 4.504
17.5488 7.58
67.7829 1.06
174.8 8.276
76.7097 4.268
16.3186 9.87
219.146 1.698
33.9074 5.854
118.868 6.18
139.059 0.446
163.303 7.6
86.0515 0.462
73.1505 8.648
170.246 3.738
48.1774 4.798
9.21617 3.322
108.71 4.864
30.6436 2.376
63.5609 6.582
163.444 11.552
100.977 6.024
16.3547 7.106
218.464 4.43
37.609 8.79
236.375 1.97
86.1118 1.048
209.963 5.248
17.047 0.996
230.575 2.332
212.915 1.112
40.0252 8.468
247.037 9.308
223.724 11.514
121.008 9.61
168.321 11.08
42.4922 4.486
181.612 0.654
102.688 1.482
172.886 11.088
27.3978 4.824
68.6681 9.572
56.4282 1.812
65.3717 8.7
31.0427 10.348
55.4292 1.106
140.906 7.494
117.154 5.164
213.752 4.736
40.2789 2.072
129.182 3.068
115.299 7.376
246.54 1.138
48.3234 11.97
50.0852 6.762
234.847 0.528
134.31 1.618
166.908 1.464
41.5535 9.086
22.491 0.986
154.307 3.128
207.021 9.076
241.877 2.472
33.2716 8.096
217.186 10.134
30.4909 9.744
14.2157 4.614
168.821 1.408
100.505 10.23
191.647 3.386
168.203 4.72
170.261 1.52
88.3857 2.884
106.893 0.056
101.504 1.726
138.788 8.198
155.895 8.422
162.917 1.054
116.656 7.48
155.027 3.422
49.9659 7.896
88.7451 0.258
75.0311 10.016
97.0331 5.134
131.209 4.022
17.2447 2.13
167.228 0.482
186.974 11.952
37.3517 3.02
202.843 5
28.3179 1.26
14.8768 4.212
183.911 2.864
68.376 5.552
17.0028 3.64
50.2866 10.456
28.9456 7.924
201.083 1.638
11.0384 6.306
226.959 1.488
106.308 3.936
173.765 10.762
203.932 11.34
133.405 4.154
224.721 2.12
137.693 1.742
25.4074 11.424
220.787 7.134
105.038 8.57
44.4552 2.324
19.6319 0.978
57.2245 2.658
28.1785 9.464
180.648 0.726
42.5586 5.124
189.325 11.746
150.185 1.196
178.131 3.898
228.869 3.392
89.5061 6.542
156.64 8.07
193.946 8.624
245.323 7.992
82.873 3.93
70.7774 5.14
33.3738 0.558
224.999 5.05
152.208 10.14
85.2668 2.866
91.7573 0.666
45.2264 4.2
166.105 11.962
120.239 11.84
175.842 11.052
60.0303 0.374
186.373 11.356
22.75 5.068
227.564 4.328
76.2568 4.98
25.9612 9.114
21.2872 9.982
35.3357 1.546
50.7065 11.176
113.866 5.616
213.983 6.654
244.636 4.472
189.576 9.928
172.081 3.782
220.146 6.028
135.007 5.134
44.9481 10.598
11.1557 2.154
141.291 2.718
49.5344 8.584
129.598 11.442
148.669 1.682
33.5003 0.566
78.0248 0.362
221.463 7.078
58.9954 3.452
24.2645 2.238
224.505 1.042
36.0747 11.388
190.927 3.68
52.4841 11.164
112.853 1.052
43.4828 3.244
214.022 10.694
145.519 2.028
42.8403 1.67
14.5285 10.19
7.37586 7.388
221.935 8.432
142.299 0.768
140.132 0.08
188.292 0.81
33.8548 0.498
198.669 11.934
231.413 6.924
150.433 11.082
210.095 6.5
36.0606 6.862
20.5469 5.184
114.721 2.21
39.6975 11.018
244.868 4.252
124.874 0.88
91.033 10.764
27.7882 0.954
32.0677 11.34
168.989 0.506
212.254 10.354
13.1616 0.564
196.187 1.49
101.368 4.322
9.00627 6.22
155.777 4.448
248.485 6.482
171.576 8.114
122.823 4.35
36.5391 2.246
41.7895 1.594
172.135 8.97
166.848 1.102
202.275 1.376
12.4469 2.478
68.1477 2.51
13.1993 8.566
105.324 10.164
50.0745 5.468
144.233 4.838
192.483 3.484
189.829 7.212
84.4836 4.786
98.1191 8.228
167.577 2.57
121.666 4.106
137.794 11.23
168.029 2.728
124.583 6.548
15.8849 3.09
46.0482 9.626
100.447 0.016
66.8778 3.026
242.976 4.11
189.617 11.254
142.349 1.34
61.3982 5.326
191.066 8.238
138.898 4.206
206.722 8.83
101.15 11.11
171.554 6.602
118.157 0.914
235.842 0.596
75.5705 6.236
121.835 11.262
61.7729 4.116
190.229 0.772
176.131 1.726
75.6593 2.72
9.78916 2.334
100.356 7.28
45.3588 2.084
39.7537 5.942
26.5241 7.314
164.791 9.382
245.436 1.842
127.456 5.022
249.64 1.864
204.965 2.066
117.741 7.508
115.041 2.302
20.6987 6.146
184.317 5.684
164.565 4.654
235.968 11.362
144.742 2.544
66.6506 2.256
191.643 0.256
189.01 3.568
205.987 2.55
78.0155 2.884
96.8549 2.864
212.975 2.974
82.319 2.714
146.115 10.056
32.8612 4.762
82.3989 5.124
28.953 0.222
147.207 3.438
216.317 4.914
236.412 9.916
25.7011 5.962
160.718 11.812
71.155 2.178
116.382 1.134
199.692 6.128
86.4006 7.706
248.469 8.75
68.889 2.414
124.026 2.652
16.4438 3.022
218.313 9.758
61.3509 5.208
63.5509 7.336
189.858 7.112
28.7551 8.252
24.1253 2.518
242.618 3.674
61.1291 4.304
20.3005 10.408
205.257 6.784
58.8921 4.492
138.046 8.84
174.278 1.786
51.6529 2.174
84.6037 5.354
134.832 7.288
123.908 6.558
247.546 0.19
205.078 5.352
229.462 10.838
161.122 0.036
85.5936 9.558
215.024 0.702
161.228 6.426
169.493 8.388
159.184 2.176
79.5834 10.254
200.362 1.906
76.3464 2.55
39.6061 0.944
35.839 4.708
186.08 1.152
112.544 6.772
85.6131 6.684
189.776 8.952
191.928 3.714
141.187 3.96
112.176 9.278
35.1857 1.454
185.265 1.962
150.037 1.712
111.917 9.162
212.457 7.622
142.354 3.792
167.998 2.35
99.6817 6.218
47.7987 10.212
28.9091 4.55
184.472 1.074
197.471 3.86
15.4136 6.31
12.0034 5.036
215.25 7.588
58.0447 1.97
66.8181 1.498
209.39 3.266
120.465 1.57
95.8797 5.834
175.448 7.116
109.439 6.494
23.4045 6.42
205.759 4.164
18.2229 1.272
225.535 4.256
91.598 1.432
113.554 10.206
227.596 2.522
230.444 10.388
134.91 2.69
128.066 9.916
70.0816 5.326
160.979 10.85
17.5155 0.804
127.212 10.022
13.305 7.738
161.249 3.484
90.0461 2.302
200.407 3.09
226.685 2.538
184.832 4.182
99.292 6.488
247.954 10.588
160.354 8.546
82.0069 10.482
174.227 11.24
99.0378 0.458
197.77 10.418
123.375 0.126
114.329 4.98
151.158 6.126
13.0646 5.374
227.045 9.748
216.79 5.376
29.7197 6.18
241.382 3.514
44.5172 8.098
16.2494 6.036
145.261 3.826
66.3019 5.24
36.1165 5.834
136.753 4.646
77.8669 1.008
158.818 0.932
172.913 2.358
194.923 10.58
12.5518 3.942
25.8594 2.95
7.65642 2.71
134.398 0.49
205.045 9.736
114.301 3.664
153.256 10.45
173.929 2.64
186.358 11.582
161.534 8.862
223.077 10.394
75.685 7.542
143.107 10.23
30.5138 8.528
89.6138 7.008
60.6462 0.83
231.482 3.374
159.618 11.552
161.276 8.512
57.6696 0.454
201.372 11.368
91.8382 3.186
42.1863 8.086
93.4162 3.39
100.95 6.308
187.498 2.636
58.1237 1.218
80.0431 0.402
238.17 2.672
73.0507 0.05
30.0786 1.948
11.6488 0.278
123.337 2.118
25.6362 6.51
236.592 10.898
27.0253 2.366
171.885 1.718
167.396 10.862
215.457 5.95
78.4247 2.462
244.1 9.774
21.1393 7.036
88.2347 6.49
223.186 5.78
69.9672 2.866
146.811 9.676
15.0148 0.586
144.061 7.414
159.32 1.694
11.3814 4.202
98.0617 10.124
17.4106 8.82
189.465 3.68
70.309 4.604
96.245 1.182
233.092 4.332
99.2155 5.788
142.314 5.94
209.173 8.164
137.553 3.54
216.57 10.956
162.905 11.588
88.018 5.884
29.0722 11.798
173.681 3.702
45.0371 0.618
33.1729 2.806
168.121 2.43
43.4993 10.022
184.902 2.952
13.6136 1.238
163.845 1.928
172.519 2.744
205.241 1.482
13.282 0.398
148.152 1.94
41.1698 4.064
93.3141 1.244
174.264 9.904
51.7353 5.234
145.528 9.35
172.889 1.658
34.0919 9.72
49.515 1.756
91.805 10.37
191.038 0.924
10.4803 4.416
112.929 2.596
126.052 7.558
69.934 0.21
163.933 7.832
97.8809 7.398
11.7623 5.926
36.256 2.882
228.349 7.078
104.12 3.872
41.0099 4.138
246.74 7.826
50.8714 3.932
14.1148 4.256
31.7794 5.604
133.948 3.898
9.95682 9.486
242.816 4.06
199.788 0.248
82.198 4.43
70.7131 0.508
70.9818 5.97
179.326 4.522
144.906 2.5
115.036 0.226
24.2679 8.49
211.535 4.766
146.263 8.632
42.9882 11.558
217.189 0.038
138.321 10.08
141.374 5.696
108.377 1.506
134.509 2.82
158.683 8.904
114.706 6.912
165.186 10.428
130.122 4.112
200.818 9.878
181.493 6.398
208.309 5.888
51.7654 0.826
114.872 11.326
112.653 1.646
139.942 8.74
222.285 3.488
46.7028 9.278
76.4636 7.364
30.1859 7.69
87.1663 4.772
205.829 11.288
136.51 6.54
164.14 5.64
238.433 0.324
142.76 1.88
104.252 11.25
218.322 9.08
59.7294 8.302
249.902 2.662
131.608 7.154
167.839 9.628
140.986 6.076
178.948 7.056
170.377 1.382
176.572 8.564
11.3623 0.678
112.898 6.336
15.3524 1.88
98.1116 10.486
202.928 4.678
186.174 10.582
13.0318 0.294
189.326 7.582
189.733 4.69
131.44 9.202
133.053 1.336
50.9764 6.546
25.1413 2.828
212.744 8.152
194.001 5.05
48.6291 1.156
42.1108 11.198
41.9216 1.186
183.266 4.346
130.126 9.322
117.249 5.334
167.151 7.766
131.914 1.15
87.5498 6.208
91.5692 4.378
124.686 2.518
129.207 8.348
45.4102 6.044
146.597 8.04
99.1076 7.668
135.62 7.246
51.5096 8.716
147.993 1.08
204.598 0.834
155.508 2.308
138.574 1.032
20.2321 4.332
102.371 5.486
135.687 4.55
10.3928 1.764
14.091 3.542
51.4966 5.522
59.9019 1.02
106.497 11.666
20.516 9.624
227.358 8.736
166.866 6.248
193.693 7.618
76.6631 0.46
160.09 3.004
237.225 0.054
156.781 6.016
72.4039 8.124
204.79 3.826
58.7299 6.158
197.989 6.876
34.5261 7.628
232.06 3.228
30.4973 11.736
150.158 0.402
230.738 1.596
34.0026 5.57
75.8163 1.494
151.065 1.526
147.104 3.028
239.25 11.802
69.4755 11.964
187.866 7.972
160.682 8.212
62.9275 1.29
193.895 5.222
15.6801 11.314
100.679 7.544
36.0413 3.748
17.6677 0.498
162.648 8.582
46.6381 1.074
142.626 5.066
10.8656 7.674
73.3316 7.802
177.572 10.638
153.464 6.594
238.01 7.702
63.8579 0.252
57.303 11.43
242.495 3.424
45.2184 5.618
162.718 5.106
43.9732 0.078
21.3887 3.402
215.863 3.812
45.3829 4.21
147.027 6.728
107.886 10.39
15.4464 2.912
83.2174 10.2
17.4938 6.644
88.4813 2.804
122.236 1.682
167.886 4.656
151.25 2.896
69.7039 0.004
152.085 2.042
48.1358 11.276
59.7208 4.426
181.521 0.752
99.0072 2.574
240.22 2.64
73.3548 3.828
136.693 10.696
228.214 0.378
106.618 0.314
150.078 0.912
188.849 1.542
111.881 2.382
229.092 1.612
45.5217 3.402
23.2189 9.218
128.923 5.58
221.153 11.394
104.337 11.93
147.713 9.014
102.451 5.8
60.9155 7.584
137.294 1.846
22.7065 11.578
176.831 0.706
11.9553 3.69
91.0944 11.566
227.988 6.97
34.7517 5.172
119.816 8.154
178.406 5.516
134.168 3.312
163.718 2.886
86.8943 10.95
183.115 7.636
57.3254 11.516
209.949 0.662
186.439 1.378
227.14 4.076
175.202 10.258
40.2058 9.418
75.6599 6.36
25.2415 1.11
227.277 0.87
231.28 6.036
207.026 11.45
200.537 3.304
29.9955 3.79
80.2064 3.55
45.6191 1.356
242.383 5.008
74.0775 2.282
138.052 3.154
11.5166 0.168
131.927 0.722
215.936 1.028
125.925 0.902
162.775 0.632
245.427 1.928
81.3607 0.61
243.818 4.568
134.786 3.032
76.0659 5.472
78.4751 6.874
194.652 1.894
91.0387 6.446
104.714 2.68
24.5396 11.372
234.016 10.304
224.762 5.706
58.4718 5.082
133.947 8.766
16.8563 1.312
58.7748 0.386
233.546 2.506
221.283 11.822
236.637 9.46
163.157 1.352
35.514 0.014
180.131 3.448
110.157 2.952
249.921 2.85
141.676 4.68
55.8195 1.66
240.732 3.998
28.0736 1.728
26.7621 1.458
22.7535 2.724
223.201 0.294
60.7908 2.758
108.945 1.19
195.882 1.588
30.2898 7.566
234.851 7.864
14.3449 9.254
139.11 9.39
104.915 6.19
44.8744 4.414
206.613 11.95
78.2354 6.612
158.016 4.798
173.206 8.218
188.515 8.5
63.8404 1.462
37.2067 5.206
24.6489 3.492
106.724 1.63
146.101 6.976
25.0674 3.142
151.594 7.104
78.6571 5.222
23.507 3.75
238.36 8.902
41.4301 0
15.2228 9.78
93.9056 9.19
11.2956 8.782
102.403 11.666
16.2416 0.896
14.8235 4.466
23.0115 3.78
39.2073 1.98
24.7561 9.16
28.9787 7.63
176.664 4.646
22.8176 3.5
234.744 3.56
97.9514 10.192
43.7926 7.21
177.077 0.166
34.2661 1.416
91.2537 4.046
132.054 0.422
21.7731 0.238
12.1958 5.742
91.7315 3.948
100.871 2.29
217.034 5.614
102.476 10.842
16.4174 0.394
144.543 7.502
113.746 0.764
37.5365 2.896
36.4971 2.436
15.3154 4.5
114.198 0.406
69.428 10.92
114.062 2.144
29.2578 11.872
68.2157 3.542
148.443 8.52
211.072 4.446
13.7977 3.456
230.111 6.898
23.5061 1.324
50.6799 2.542
28.4019 4.558
130.068 3.832
202.693 2.838
22.5904 2.448
22.1961 7.878
67.0374 0.226
208.246 3.228
20.3587 4.314
147.486 5.124
177.606 1.596
131.439 8.612
176.34 7.47
120.816 6.034
216.783 9.082
79.3621 11.058
196.488 9.408
26.9969 8.044
193.127 5.766
146.726 0.202
161.802 9.964
13.155 11.322
174.358 10.74
91.4158 6.526
57.9527 11.306
72.9101 10.092
147.974 5.6
199.284 3.346
26.3745 6.56
26.5303 7.168
191.332 6.634
96.471 4.012
49.2317 4.754
39.6276 10.256
23.5667 1.28
157.084 7.984
75.1834 5.456
106.644 10.56
194.285 4.952
20.342 5.502
150.473 0.75
15.6252 3.132
162.112 5.048
177.512 7.13
205.446 9.72
16.0746 7.134
142.222 11.204
161.648 4.274
45.4294 1.922
215.496 3.05
68.9615 1.392
215.659 2.762
117.556 6.914
74.2316 2.834
155.912 1.54
27.8572 7.456
62.2014 1.218
163.818 3.65
165.515 2.516
219.574 11.304
61.3539 3.562
170.38 7.742
143.727 4.178
179.806 8.69
37.7425 5.756
232.899 6.526
221.111 0.116
165.254 0.524
228.752 3.562
118.811 9.178
211.16 3.452
13.7935 1.882
193.411 8.218
18.1252 2.946
96.3868 9.744
69.4586 3.402
216.432 2.256
38.951 2.688
25.821 4.628
36.4669 3.63
130.048 10.94
102.05 11.314
52.153 6.312
68.7022 11.47
131.277 2.962
231.312 5.376
57.2452 1.5
130.311 7.81
22.3377 11.098
45.4847 4.316
12.0181 1.408
95.5305 7.362
17.521 0.698
77.5369 1.854
9.51097 8.056
191.882 2.32
24.4503 0.768
123.441 8.302
238.927 5.624
246.402 10.856
200.739 0.698
25.4944 1.532
81.5826 5.228
92.859 10.082
157.346 11.424
135.203 7.268
115.75 3.172
160.103 11.122
138.106 10.31
245.164 4.32
217.117 2.074
105.617 0.656
83.8259 7.152
96.4273 10.962
16.6173 11.372
179.372 8.74
84.2416 10.368
57.2091 2.73
69.1259 3.482
14.045 6.688
60.3125 10.418
138.873 2.144
249.053 3.792
202.434 8.558
30.811 0.59
49.2504 11.886
18.1559 9.078
22.4808 3.284
26.498 9.014
92.8156 11.83
54.6464 10.782
152.429 1.74
204.828 11.19
30.2377 5.37
21.5486 3.064
81.1022 1.42
133.814 6.606
45.5548 2.67
60.9878 0.722
144.613 7.362
97.4894 11.576
17.416 0.04
208.373 0.534
61.61 6.694
234.11 10.008
124.854 0.812
71.2991 3.292
8.00792 1.708
113.921 11.646
71.9817 3.83
53.3907 7.146
87.4126 9.644
35.9039 8.762
171.793 8.536
138.737 2.13
188.952 2.138
124.688 2.492
75.1721 3.314
135.475 5.554
93.9546 3.244
159.301 4.216
62.9428 10.286
185.389 5.032
28.6516 0.024
150.256 2.094
30.2943 3.356
239.069 0.22
113.779 11.418
26.6905 9.956
74.8222 6.308
128.174 11.748
30.1258 4.142
138.856 11.162
180.973 3.922
195.064 4.43
175.238 5.12
84.4367 3.078
83.5142 1.338
16.5929 3.9
22.4793 0.522
15.2893 3.232
14.4684 1.556
56.3049 4.376
174.571 8.594
36.672 1.22
242.956 6.82
220.168 1.756
229.143 6.288
76.1387 3.33
11.9472 4.612
143.737 4.322
108.861 1.164
59.6297 2.418
70.4871 3.036
210.789 2.838
16.2545 0.536
23.7931 6.278
140.777 8.346
79.2693 9.694
163.012 3.908
249.261 10.236
70.5789 4.2
243.78 6.392
57.1988 0.622
33.8815 2.58
160.933 4.328
76.8969 7.532
246.527 7.962
74.2543 6.37
217.779 3.282
199.875 2.054
23.6013 1.56
33.4899 0.75
29.522 8.322
16.7697 9.782
66.8134 3.532
111.582 5.52
96.3818 11.55
229.775 1.978
100.026 5.9
162.378 6.224
176.256 8.334
116.402 4.684
162.005 4.576
177.079 5.952
110.584 2.996
61.7081 4.476
35.3399 10.022
220.861 0.42
76.7483 11.608
68.4842 5.564
10.0058 0.32
36.7913 2.084
135.926 4.142
138.694 5.852
206.211 4.754
56.8854 10.986
246.398 9.43
46.1681 6.814
241.452 4.096
18.6466 2.062
47.3721 11.07
84.016 3.494
108.65 10.664
140.142 0.532
191.591 0.876
16.1217 1.318
141.76 6.366
98.0388 7.24
159.426 0.162
164.947 4.788
98.8212 0.992
52.7367 8.502
155.645 4.01
211.558 4.834
146.65 11.488
150.356 4.38
237.926 3.55
108.914 10.848
145.662 2.476
235.688 8.612
41.3567 8.82
52.1997 9.302
84.834 4.558
64.5522 2.124
19.5481 8.91
99.2146 9.712
51.0224 11.766
163.436 0.142
206.664 2.796
199.301 5.324
146.126 4.758
7.87778 1.89
16.6716 7.386
203.398 7.19
153.719 3.206
86.5187 3.042
106.215 8.114
195.875 6.214
42.2713 1.76
19.9444 0.906
147.617 10.956
212.719 4.592
158.734 11.674
92.5456 4.52
239.889 2.47
9.88582 10.502
144.38 7.994
73.4639 0.008
126.377 5.98
34.6527 0.808
56.4086 4.884
227.993 7.416
56.4991 3.108
15.1821 0.152
185.394 4.04
113.766 6.868
174.872 10.202
132.367 2.154
148.685 4.486
45.6748 11.866
174.234 7.966
191.1 0.978
27.2238 1.308
202.054 9.67
190.285 8.522
154.682 0.194
17.9792 10.776
28.94 11.09
207.319 8.648
78.4609 2.15
205.333 8.334
73.2037 10.024
35.6559 4.678
184.014 6.59
221.757 6.272
137.451 6.216
44.8897 11.02
91.7693 7.492
108.548 11.568
62.5899 8.626
60.7543 4.34
217.597 8.528
30.3121 8.484
29.3928 5.318
19.5936 0.506
118.07 8.772
12.1785 7.114
125.391 1.012
237.626 5.418
135.001 7.518
70.8858 0.692
183.731 0.942
97.9205 6.03
49.307 3.926
128.832 3.678
229.266 2.746
76.3242 5.588
171.588 5.476
64.5597 0.424
10.7258 1.428
178.178 2.03
195.088 7.934
215.191 5.442
209.687 1.948
104.942 5.06
17.7723 4.244
243.171 5.836
103.396 7.672
225.521 5.78
169.387 6.658
16.1919 7.738
197.97 2.87
116.599 7.764
129.944 7.25
45.694 9.272
118.122 7.932
94.3419 5.838
249.193 11.618
12.1272 7.146
243.599 2.32
85.5089 0.296
227.323 4.644
14.0512 5.41
169.274 3.616
38.3777 10.886
88.7373 3.096
24.8283 3.802
172.275 3.23
151.938 1.182
34.4867 1.154
101.533 11.632
123.117 2.3
190.36 1.112
174.627 9.052
116.378 8.716
178.128 7.068
241.238 6.916
183.91 2.958
120.91 6.26
180.62 0.996
18.0604 3.058
213.995 6.702
39.2819 3.272
200.675 8.042
71.667 8.056
94.936 7.036
9.80568 2.668
127.494 1.476
61.9973 4.826
202.851 9.368
185.534 0.594
52.527 10.202
134.347 4.008
154.439 0.36
166.447 0.144
11.143 3.854
170.814 1.16
65.1159 7.682
10.0591 0.318
142.649 1.134
97.0732 6.372
59.2689 3.534
150.866 6.518
111.657 6.144
155.657 3.996
199.649 7.96
216.711 0.284
104.761 0.608
171.3 11.632
156.876 9.612
12.4799 10.862
241.43 3.218
227.873 2.98
77.5932 7.838
125.315 3.124
141.463 4.792
22.9306 6.848
12.625 1.018
79.5712 10.268
227.166 2.494
171.318 1.792
169.681 6.73
105.908 8.008
150.152 6.536
159.146 10.514
167.049 0.146
149.342 4.654
37.0923 1.578
209.014 6.59
197.835 9.212
25.7353 4.224
185.764 10.654
230.005 9.22
85.5802 8.57
145.82 2.166
69.4872 5.884
70.8139 7.038
19.8096 1.334
208.346 0.038
10.7701 1.256
27.934 10.926
199.328 3.55
218.743 2.184
150.5 5.666
193.968 6.234
213.588 2.068
139.027 8.948
32.6581 1.176
55.278 8.286
119.049 11.002
171.622 1.6
201.205 9.53
66.3989 10.924
69.1595 4.232
160.319 11.472
179.913 6.854
190.564 2.448
21.493 7.808
24.3443 2.608
249.853 2.222
34.6983 8.652
247.723 9.306
36.9525 2.24
69.2224 9.912
196.562 0.422
201.478 4.69
116.701 2.714
122.887 2.936
52.1803 1.544
118.221 6.888
172.58 10.922
203.531 7.34
48.8148 9.586
131.742 5.238
190.487 6.448
204.226 10.856
194.89 2.05
78.1486 3.128
148.922 4.448
85.0027 1.636
96.939 3.5
69.7198 10.922
125.71 9.264
178.767 0.142
191.805 8.1
183.42 6.63
14.4791 6.212
151.068 9.85
198.311 0.542
31.1909 6.134
133.867 1.538
143.053 5.18
32.9982 5.72
189.421 8.168
240.58 0.72
170.317 6.736
60.8948 5.98
131.277 0.59
231.216 2.042
215.517 0.342
171.403 1.476
172.195 0.868
229.681 0
217.522 6.408
163.976 5.35
236.068 11.606
130.427 10.454
178.643 2.906
241.792 1.548
14.7324 5.272
18.1081 2.296
150.589 1.758
84.9935 7.194
51.4561 4.186
173.117 11.644
168.312 3.188
97.9922 7.038
142.353 11.178
38.1576 8.836
15.8784 0.732
157.296 2.122
247.285 1.928
111.852 1.606
86.6262 9.5
11.2448 0.836
78.4501 0.862
129.503 4.018
13.9358 3.444
53.8923 11.292
70.9352 6.206
165.106 2.136
35.8819 3.512
178.963 3.65
162.855 9.988
110.507 1.448
155.428 4.448
83.9545 5.102
198.811 5.386
215.383 5.99
156.006 5.794
171.804 4.474
130.695 10.236
195.763 0.03
36.8562 3.184
235.967 9.908
29.0216 4.31
83.3305 2.474
230.594 3.034
186.968 0.89
237.707 3.032
125.842 6.716
92.223 8.614
108.529 6.79
54.4467 0.244
98.0617 9.576
146.59 3.754
109.805 1.578
159.078 2.676
219.666 0.222
187.874 4.598
152.019 11.74
113.13 0.032
9.98839 0.686
192.526 11.662
88.9977 0.122
159.884 9.058
200.27 6.284
42.8454 7.734
59.0432 6.588
173.31 8.98
50.4421 3.598
10.9566 0.846
151.252 0.6
123.082 7.874
14.3831 0.748
122.03 4.998
177.899 4.078
22.9614 10.242
26.102 2.516
46.1755 1.592
40.4572 11.18
141.827 11.222
210.824 5.11
229.486 1.172
109.127 9.532
194.059 9.658
15.6837 5.524
61.68 0.266
145.236 5.812
203.017 2.55
128.481 3.806
75.845 4.602
41.9692 0.988
34.405 9.292
187.804 8.33
55.8489 4.588
230.657 7.4
85.6935 1.288
13.5448 9.622
203.357 4.712
9.85857 5.344
202.422 1.928
23.335 5.104
229.148 0.23
56.3085 3.062
237.942 0.756
120.451 5.266
213.439 7.108
31.6539 6.966
91.848 6.542
226.841 0.094
59.0611 11.088
78.5645 11.77
73.8376 5.6
192.307 10.88
72.237 11.144
116.819 1.68
193.84 2.46
20.6256 1.428
246.305 2.5
125.751 1.992
75.0352 5.038
156.887 9.214
81.7464 3.506
211.2 3.324
230.109 11.732
118.548 10.598
147.435 0.636
200.083 6.15
223.28 3.438
44.1383 2.402
178.592 7.216
129.088 5.666
191.099 3.22
198.034 8.522
143.107 5.82
120.578 7.874
214.51 1.494
99.2132 3.574
87.2901 9
172.579 2.692
209.797 4.546
108.232 8.984
21.3511 0.328
99.8167 0.124
107.059 9.244
224.692 10.244
108.596 4.068
59.9844 6.394
133.655 4.206
218.711 5.858
196.416 8.328
157.338 8.65
96.0046 8.69
83.7112 7.694
100.737 0.71
55.4867 10.322
233.972 2.276
28.891 2.244
87.6835 5.596
212.157 1.138
66.5646 0.698
83.1624 0.764
193.508 6.914
15.082 7.676
37.3705 4.626
33.8232 2.57
72.4586 6.724
124.287 5.666
102.609 6.254
20.4953 7.066
40.0999 5.982
56.7651 5.35
28.4228 0.002
75.8919 8.706
216.63 1.322
242.769 3.924
58.8854 6.4
189.711 10.712
63.1247 5.798
235.659 1.74
124.227 6.146
52.1107 1.382
135.354 7.804
177.53 0.566
186.786 10.002
162.892 8.464
99.1431 1.232
219.72 10.722
37.3765 6.464
23.65 8.41
223.322 4.486
175.531 10.13
112.274 11.03
44.8814 5.688
39.5568 8.64
155.222 1.652
204.823 11.584
63.9604 7.682
87.2243 7.378
76.2905 6.514
155.076 8.11
85.2479 0.554
59.6805 6.058
19.4266 0.482
41.9921 4.244
19.0443 1.922
77.0948 3.82
16.8603 4.288
155.949 4.342
219.326 4.224
87.461 7.378
196.176 9.372
31.4118 0.816
11.9911 0.5
127.416 3.75
93.8081 7.58
170.415 9.838
39.953 4.142
91.0864 11.786
131.951 2.45
10.1115 3.084
119.77 2.986
110.315 3.174
77.7841 3.906
166.927 3.58
242.545 7.418
107.399 0.13
18.6756 0.666
22.0709 0.84
191.872 7.464
89.6817 3.616
16.0542 1.38
179.841 1.828
152.435 3.812
233.524 3.526
12.5034 1.692
167.152 5.354
188.942 11.944
155.619 2.242
248.16 5.564
101.355 5.838
36.2614 5.838
247.741 3.076
89.9726 3.584
19.1734 0.284
179.636 10.162
144.502 1.532
56.2544 0.776
34.9 3.828
241.105 2.112
210.214 1.652
33.004 4.748
203.089 5.48
146.32 8.45
228.472 7.86
188.359 9.302
187.234 3.186
65.5136 1.716
52.4998 9.09
41.8757 11.77
184.649 4.902
233.725 9.732
50.928 8.68
183.436 5.302
180.616 1.122
20.8604 8.804
219.067 7.588
119.336 9.016
203.002 9.44
11.2987 3.916
110.662 7.874
128.346 10.412
17.0658 10.092
54.2608 7.81
242.751 2.43
102.058 4.33
214.519 9.346
84.7888 11.424
144.532 2.474
12.2531 3.346
215.858 11.762
9.77009 4.132
61.6213 4.588
43.811 8.632
154.173 9.4
48.6512 10.872
113.91 3.908
11.4363 0.776
18.0668 4.754
164.172 0.498
178.784 8.428
54.3441 1.324
149.613 6.8
129.884 2.72
218.222 1.718
153.96 10.486
45.3504 4.106
222.727 4.336
120.618 1.612
123.202 9.078
12.4009 7.76
53.2762 2.634
210.804 7.942
111.899 8.814
14.3535 0.648
66.0926 2.038
89.389 11.786
155.343 4.472
35.5948 9.374
165.906 10.622
139.507 8.374
92.555 9.98
174.41 1.514
32.7557 2.34
84.6827 0.654
150.107 2.048
209.954 7.496
70.9489 2.776
16.3554 10.094
55.0879 8.012
26.5163 5.13
163.354 8.794
7.79546 5.126
199.576 8.732
126.414 1.8
31.7145 1.312
126.015 3.082
23.7997 6.928
209.452 11.45
17.8758 1.356
17.3147 9.088
142.084 7.808
240.791 5.838
50.2515 8.99
90.6578 0.974
249.38 8.844
37.647 1.204
204.233 4.18
126.276 5.68
144.003 5.458
164.114 9.78
239.085 5.302
27.2494 3.146
92.3095 8.07
189.015 8.054
115.82 1.938
155.573 7.258
16.894 0.41
185.094 9.188
244.624 11.082
35.9162 3.106
206.181 10.142
120.197 7.962
84.8519 3.662
72.2118 10.944
56.0862 11.642
191.296 0.312
213.319 4.8
191.21 10.334
89.481 1.804
28.3483 11.464
44.9498 10.08
48.3441 6.416
13.3689 4.256
53.7066 7.038
249.083 6.616
213.798 0.956
122.927 6.45
16.8083 6.114
88.749 10.234
226.18 10.816
59.4671 3.698
90.5537 10.006
101.741 9.836
22.9031 1.442
24.5207 1.146
90.5883 5.148
11.4526 7.386
19.3352 8.738
238.001 9.178
50.5859 3.83
66.2175 9.74
216.374 2.704
230.891 6.784
61.5062 1.616
239.701 1.19
75.0301 1.624
60.0817 1.904
112.242 3.978
63.5467 3.932
137.062 2.146
218.222 4.404
16.4967 6.254
115.219 5.398
118.425 11.578
16.4452 1.008
12.3574 5.584
180.407 9.696
149.511 10.014
191.326 4.526
17.3785 7.886
149.174 7.004
239.531 2.324
164.467 1.558
110.548 0.99
181.959 7.42
232.362 9.494
41.8953 3.204
59.0686 6.206
52.3682 10.996
9.06317 0.95
165.701 2.098
185.211 9.77
81.2611 3.322
249.053 5.508
28.4345 1.914
77.4178 3.482
218.518 2.238
114.605 2.85
44.835 7.608
18.7104 4.51
142.841 2.91
10.4392 1.036
97.3068 1.998
180.814 4.574
178.602 11.234
98.2652 3.106
67.6308 0.296
28.4284 1.236
104.542 2.432
50.8014 2.716
93.6046 7.148
206.314 10.168
54.4697 6.544
15.997 3.654
17.0675 2.656
162.7 6.198
18.3519 6.008
218.696 7.308
114.544 8.69
203.417 2.136
237.16 6.916
78.9944 6.08
145.18 3.026
47.6114 9.29
174.052 4.04
236.434 10.654
35.7443 4.528
56.8515 2.96
9.3637 0.612
173.958 8.638
104.596 1.474
34.7868 9.516
160.382 1.61
41.7331 4.476
33.4735 5.574
230.838 6.384
213.514 6.956
93.1277 4.312
39.69 8.072
130.129 1.108
72.8001 2.132
12.4735 5.162
160.525 5.642
172.725 9.502
76.2408 8.758
108.582 10.832
45.87 5.664
102.354 0.8
120.135 8.386
174.096 0.53
104.467 5.554
220.591 4.7
136.711 1.952
63.881 10.002
118.432 1.73
238.152 6.21
218.032 5.566
51.2624 7.208
62.8919 2.28
138.586 3.914
71.6987 0.156
67.7567 3.718
81.015 4.05
218.215 1.102
95.4167 1.484
90.0024 6.156
85.651 2.666
230.986 0.336
51.3129 7.898
158.003 5.63
70.6765 2.97
220.852 2.426
246.462 9.642
170.706 1.422
147.809 3.464
186.58 8.41
34.6344 10.646
199.452 1.958
108.86 6.132
12.8448 0.412
26.314 1.646
245.648 4.196
120.188 9.188
168.002 5.938
58.7084 10.342
185.796 0.642
29.3316 5.114
33.4387 6.394
205.87 5.71
170.456 10.922
27.3221 6.204
168.178 7.058
79.7513 8.21
178.553 4.92
55.9278 5.192
135.368 7.01
203.157 1.574
13.4901 1.852
16.1764 4.012
157.028 5.916
71.6935 11.774
108.559 2.184
101.643 9.548
194.745 1.72
124.223 0.456
144.824 3.136
70.4575 5.928
223.09 6.952
36.94 5.586
41.878 5.574
87.8003 4.116
47.1477 7.24
13.6575 2.718
36.8656 0.444
207.418 3.72
243.717 5.556
139.213 1.342
151.375 0.192
195.076 5.134
44.3024 11.852
187.046 5.482
70.7925 5.486
80.5423 2.466
175.34 0.886
35.2113 2.876
106.685 2.3
86.5022 6.33
220.141 0.84
210.319 2.134
83.8902 8.77
23.8111 5.032
131.658 4.678
182.466 11.272
81.0038 5.148
15.1763 2.186
42.9148 8.082
24.0819 1.588
56.2623 0.884
41.2501 5.174
104.19 1.024
33.7981 10.338
111.481 8.838
70.514 8.028
34.1066 9.316
225.985 6.506
134.448 9.392
27.7329 7.762
41.9165 2.898
99.1878 7.394
190.934 2.94
176.601 10.436
33.6871 3.87
91.6905 0.488
40.3997 5.028
203.831 3.118
12.3409 5.53
52.1982 1.438
73.8755 7.314
38.0259 3.262
96.1951 3.81
187.166 0.844
123.005 8.416
84.0227 6.224
92.4636 9.346
55.1061 3.758
172.607 11.214
23.4112 6.676
53.3828 0.14
17.1101 7.076
65.1837 9.656
15.7403 11.502
144.518 2.468
183.08 1.42
137.916 1.622
243.804 2.554
62.9792 8.444
169.188 0.582
111.766 7.514
106.708 3.542
29.9183 11.258
210.821 4.89
15.2165 4.018
74.8596 4.834
178.837 9.53
55.2163 5.996
73.2414 1.218
131.169 8.122
183.37 3.508
13.1931 10.068
13.6655 11.616
165.406 9.21
165.123 9.804
218.289 3.722
231.67 2.512
116.972 0.032
62.9142 5.522
211.071 7.52
101.724 4.09
217.039 10.51
154.603 5.876
169.914 10.75
55.9879 2.682
15.4721 9.664
14.2761 0.12
209.267 3.02
198.677 10.936
23.9995 11.008
131.321 11.368
135.718 6.492
121.853 1.116
55.2902 6.826
48.4897 5.596
66.4923 1.988
115.868 8.2
75.1112 2.448
138.531 7.672
116.742 11.64
14.6304 5.198
27.496 6.304
206.335 8.402
240.722 0.718
188.648 4.666
74.4587 3.91
60.1323 6.974
69.8319 1.452
185.18 9.128
48.7532 1.432
153.394 5.994
190.61 1.74
69.4106 2.232
180.7 0.278
77.0217 5.214
88.1165 8.094
101.395 6.866
245.916 11.978
116.096 3.782
11.2463 11.512
54.4184 5.102
245.92 6.2
209.623 2.766
68.1063 0.532
96.4546 11.606
149.486 4.286
213.468 10.596
78.1508 1.58
247.339 8.796
245.648 5.254
109.315 10.708
49.6126 2.138
127.981 3.978
183.39 3.278
21.6914 4.062
245.569 3.894
26.2233 4.58
156.494 3.684
229.595 2.966
230.554 10.032
41.2636 10.814
206.035 4.098
69.9385 8.12
70.8057 8.83
183.133 7.494
236.323 8.304
214.117 8.244
26.558 5.8
10.8538 10.626
242.182 2.384
172.609 5.238
232.594 8.308
96.5125 0.302
32.3831 7.872
27.3283 4.922
122.69 1.294
30.7118 8.818
53.9176 3.166
13.9216 2.79
221.276 3.002
177.461 5.602
111.917 7.062
191.978 4.616
103.564 3.234
213.774 2.732
88.9612 9.082
75.1259 1.682
154.601 3.228
106.277 7.826
48.1055 2.962
77.0808 9.454
134.375 1.518
62.0449 5.35
206.95 5.178
98.3617 0.07
61.0508 1.792
10.4781 2.318
183.693 8.782
171.397 6.218
146.229 6.834
138.333 2.264
140.706 3.78
197.075 4.802
43.0845 0.166
219.204 9.194
135.092 3.448
147.339 1.07
201.757 10.634
239.889 9.704
102.93 7.068
242.813 8.956
131.746 6.48
21.1063 1.266
165.19 9.05
82.6073 9.49
20.2043 2.474
60.6763 11.272
143.836 10.47
17.5193 9.492
23.2277 8.112
120.557 11.178
93.6124 5.438
59.8671 6.952
116.574 4.332
135.82 2.242
10.6944 0.092
186.775 0.384
31.9583 6.09
243.08 3.424
31.2618 9.646
100.652 11.612
132.867 1.258
33.282 4.978
175.546 11.864
84.6671 5.894
205.134 9.024
33.5214 8.814
25.0973 2.686
195.431 1.374
63.3587 5.256
228.355 4.7
25.8368 2.616
103.475 2.862
56.4189 3.554
153.411 0.078
25.217 11.184
32.2116 5.628
69.8092 6.608
118.698 4.462
55.9378 0.71
94.8278 0.618
200.245 10.564
122.896 5.408
24.6282 2.28
46.0469 4.442
124.433 9.236
195.353 0.658
208.651 3.786
16.2287 6.982
65.1369 5.702
24.9872 4.004
209.282 2.328
188.595 4.794
14.0183 4.242
63.7946 6.738
125.259 2.152
238.207 5.98
6.24552 1.502
117.525 2.606
115.213 9.54
125.542 0.214
17.196 1.102
27.0481 1.884
35.7053 1.894
69.9788 8.85
102.147 10.852
179.014 11.678
143.476 2.16
30.2605 0.558
25.6536 0.97
48.4486 7.358
221.605 4.708
140.729 1.418
86.5007 2.928
128.549 4.112
150.325 9.876
46.5139 2.206
14.8622 1.546
23.4511 7.252
147.409 6.95
20.8485 5.158
238.609 9.352
41.1469 6.908
9.11483 5.738
238.847 9.046
53.8793 11.814
195.207 7.636
87.1529 6.278
226.021 6.354
134.164 10.514
242.716 7.974
12.9118 0.964
17.6648 10.92
213.832 7.912
72.1091 4.64
126.17 1.718
162.93 4.562
104.085 10.056
83.5546 10.19
24.9344 4.426
169.262 1.17
174.388 4.048
47.5928 4.19
120.433 2.942
33.7182 2.894
120.345 1.884
53.0232 10.342
190.392 3.824
45.3793 7.858
132.87 2.078
23.0769 4.32
78.2079 3.53
9.09342 6.326
208.284 2.902
155.84 0.26
109.784 4.32
135.638 7.648
189.989 8.498
82.4207 1.812
85.2273 3.484
103.869 0.09
245.83 2.956
96.2521 10.946
45.401 6.24
142.85 4.126
27.2975 8.43
249.938 0.23
17.8729 0.852
80.3375 10.75
16.7894 8.984
218.196 3.89
17.4721 2.726
158.709 10.586
78.7898 11.998
149.879 2.32
78.9246 3.582
20.0536 6.164
109.481 2.164
119.842 3.604
150.055 10.25
203.91 4.466
29.0161 2.812
180.103 7
73.7468 8.298
249.031 2.594
99.1085 6.52
210.369 8.86
185.099 2.93
40.7717 2.488
208.593 2.014
153.812 8.642
82.4138 0.806
96.523 0.42
248.175 11.538
238.617 0.596
219.568 2.338
49.4708 11.884
134.844 5.314
233.354 1.996
96.7984 0.152
175.881 2.694
210.514 5.294
120.54 1.122
220.927 6.83
98.9621 0.858
63.2046 3.33
171.463 7.354
27.7771 0.776
98.4861 5.398
24.6447 11.698
138.824 11.554
141.372 5.162
85.2284 10.556
24.8643 9.822
100.837 2.814
182.37 0.958
176.624 3.55
35.3899 6.782
61.9464 1.858
105.456 8.578
98.5025 1.932
92.1175 1.696
183.024 3.864
95.4083 6.73
213.818 3.488
28.0071 4.886
8.67446 1.664
97.2815 7.404
41.9755 1.288
186.182 11.528
95.6461 1.864
174.509 2.144
203.838 11.866
243.719 10.202
150.947 5.698
169.337 0.198
76.1662 1.028
20.867 6.198
195.74 6.548
186.252 1.542
9.96799 2.716
99.3715 7.466
41.9674 7.752
98.7055 5.136
17.022 1.868
50.442 11.652
26.5129 6.588
21.9631 3.668
20.3279 1.866
157.428 4.438
36.729 7.146
187.46 11.926
99.1345 3.522
143.78 2.528
203.079 7.446
61.9847 11.302
95.316 9.332
216.328 10.05
237.921 2.494
12.9203 3.28
183.481 10.02
112.283 5.31
230.529 0.562
67.7664 2.838
168.279 8.032
105.194 11.798
216.536 0.702
131.157 4.924
14.2664 8.828
22.3445 11.156
42.8694 7.942
37.5897 5.714
18.7081 0.986
97.5751 8.386
135.539 6.87
135.656 4.908
214.483 2.358
112.356 5.484
144.179 0.178
89.2256 11.236
74.8851 8.732
90.4627 3.994
172.228 2.94
21.5871 4.284
24.6992 0.634
124.324 6.196
53.2064 2.05
137.19 2.682
66.2317 9.982
42.2024 7.862
220.373 2.988
160.023 10.348
116.485 7.152
33.1238 8.148
221.084 9.512
245.251 3.482
126.77 3.826
200.894 0.368
14.5701 1.84
7.59171 4.964
37.2346 10.088
233.365 8.866
186.891 5.62
241.924 8.344
12.4894 3.026
76.4629 1.392
12.8453 2.46
71.8565 10.072
123.537 4.376
60.3513 8.336
207.227 0.672
13.2769 1.432
68.3689 3.116
30.3399 0.924
21.3786 2.152
165.119 6.382
16.4406 1.174
132.704 10.18
29.548 1.132
222.863 11.666
241.095 6.02
195.593 3.92
59.8207 8.784
20.0324 1.204
161.398 8.384
31.4828 0.614
193.84 1.402
208.111 10.626
9.93217 5.25
14.7254 6.864
141.763 10.84
157.645 2.112
228.229 0.656
59.6967 4.344
131.248 6.458
126.572 4.884
16.4534 2.608
109.283 0.58
236.724 1.98
245.921 1.826
117.118 2.518
45.8719 0.036
223.714 2.344
135.679 0.866
232.58 0.064
9.92061 4.45
125.826 6.746
129.759 4.75
217.915 11.678
43.2188 6.392
167.076 0.96
32.9054 11.178
97.1439 4.412
201.852 3.5
78.9129 0.794
31.7872 5.564
37.0514 2.524
30.2694 0.102
226.904 3.67
220.239 11.852
249.212 7.576
130.157 1.216
193.924 4.052
14.2374 9.586
119.84 5.298
73.3826 3.936
229.599 9.542
168.959 1.9
105.564 0.33
239.733 8.36
192.448 4
234.749 0.95
101.954 10.21
14.3382 9.75
72.6277 4.088
229.897 5.14
48.6779 1.098
92.5161 1.334
139.538 6.326
16.7091 10.192
67.7096 8.39
61.73 3.894
51.7396 10.772
75.7407 1.242
147.725 2.568
179.441 8.224
66.5896 0.634
20.115 1.088
27.0798 9.624
119.641 10.514
38.5989 7.874
189.96 1.906
233.654 0.692
225.542 11.548
92.7845 3.81
46.7896 0.762
138.963 1.592
44.4184 10.252
15.4156 3.516
208.032 5.846
22.2527 6.586
229.778 2.508
13.7284 2.508
195.394 4.582
111.988 5.418
16.5703 6.552
144.526 6.842
9.55322 4.462
244.396 4.676
169.102 2.536
27.2508 3.196
143.311 8.214
211.242 1.508
103.113 6.528
105.192 2.87
65.3042 3.884
42.9402 2.696
29.6639 0.824
194.429 9.286
129.617 5.488
12.4549 6.748
46.2516 4.568
137.516 2.666
153.453 4.354
100.381 6.134
242.91 0.242
51.116 4.318
173.272 9.048
157.668 10.054
141.399 3.982
175.466 8.546
206.314 6.308
13.1509 6.458
18.8686 1.356
215.667 11.484
166.859 5.6
161.232 4.226
92.7856 8.04
15.6774 9.19
116.579 2.04
142.206 0.618
227.994 4.234
137.338 0.802
15.4179 0.848
179.928 1.03
139.033 7.974
219.555 8.478
28.4395 6.2
123.293 4.46
38.2753 6.204
201.72 9.382
175.652 5.882
121.656 10.584
104.769 9.124
94.9955 2.744
153.746 5.44
181.457 4.162
204.204 9.73
157.431 8.97
53.3254 3.462
147.512 1.246
191.189 2.884
17.8768 10.022
25.475 7.542
120.577 0.396
56.7813 9.074
157.153 7.088
203.107 6.824
188.621 10.258
237.561 2.938
183.89 2.168
187.366 9.134
158.216 8.186
170.382 5.872
53.4212 2.49
13.3215 1.328
17.888 8.934
229.241 3.978
236.629 5.208
109.706 8.85
68.6012 0.688
162.764 6.104
237.417 2.476
224.904 5.962
216.638 3.296
21.6504 2.508
182.862 7.7
32.979 1.134
92.1948 6.072
190.521 1.95
119.139 10.82
46.2069 10.444
93.435 9.162
90.2981 5.378
165.796 5.88
206.228 6.81
52.0906 5.968
27.0304 2.268
62.5336 0.886
210.377 11.544
170.261 4.186
174.353 7.816
138.955 0.64
89.032 0.696
76.6031 8.764
122.96 5.424
16.3081 1.858
171.952 4.832
236.843 1.61
107.394 9.086
173.406 9.304
89.512 4.458
207.39 1.582
101.415 5.186
211.394 0.816
115.502 2.174
17.0335 11.944
77.174 4.49
214.777 2.588
65.2283 4.39
67.0302 11.148
25.9493 1.51
188.156 6.608
110.005 0.998
244.432 5.218
70.1071 11.634
102.319 0.772
114.076 9.596
12.349 1.502
40.8502 9.6
199.973 1.102
104.174 8.954
24.7896 7.99
31.2249 4.436
48.9737 8.97
142.634 10.966
29.0431 6.73
198.628 0.358
121.242 9.998
125.283 5.604
158.166 10.864
22.3849 6.634
58.8093 11.814
14.6664 0.682
12.981 6.03
158.217 2.452
16.1342 1.596
74.6287 7.422
162.778 7.852
45.7617 5.076
202.985 7.776
106.67 9.798
240.985 8.698
40.4215 3.294
85.6557 0.024
16.1753 6.486
18.4442 1.14
174.628 1.264
241.521 8.944
133.202 6.988
234.955 10.124
50.9003 1.614
46.4599 3.114
146.663 7.248
14.411 1.052
145.849 3.508
151.274 8.676
177.126 0.384
129.592 0.324
152.707 10.932
190.114 2.564
81.5858 4.144
175.027 9.086
73.014 9.002
69.3681 7.47
92.0332 1.572
187.489 9.7
210.399 10.448
208.64 5.484
87.9262 0.7
222.59 6.302
35.1541 4.382
145.608 6.036
51.0729 10.602
128.964 1.3
241.688 5.516
134.061 5.202
171.121 2.874
22.7417 2.756
31.0756 6.096
106.148 8.206
70.7825 10.044
161.222 10.486
194.202 11.474
13.1776 0.948
45.1555 4.14
229.804 11.348
94.7957 1.77
73.1402 4.164
84.0279 0.554
105.945 3.11
164.253 2.77
22.552 1.6
167.672 10.382
105.141 0.464
15.0609 9.844
46.3395 2.384
10.8973 9.512
169.946 9
21.0188 11.808
73.7296 8.94
66.0333 8.22
9.27623 11.092
61.7119 0.472
84.7792 2.03
219.956 6.198
102.863 3.506
79.6791 10.724
122.933 11.56
96.6041 7.972
13.2911 10.048
215.186 2.312
155.84 3.176
59.8878 2.134
202.929 5.278
26.2495 6.71
81.7001 4.872
199.327 1.976
40.3226 6.742
173.425 5.402
45.6639 11.674
193.718 6.36
185.694 7.628
16.8852 9.202
211.918 7.406
10.9247 0.604
180.048 5.874
77.0197 1.536
44.9755 8.266
105.126 11.428
87.1548 6.472
219.53 8.008
183.075 0.266
127.148 8.516
115.874 0.834
187.683 3.464
222.385 11.056
24.0962 2.842
176.241 4.79
58.9529 1.514
163.459 8.016
19.0195 6.914
15.4021 6.708
63.9747 3.784
53.3361 8.96
232.401 7.842
13.6393 1.02
27.2528 10.934
11.3141 0.35
191.101 3.55
7.3504 5.66
65.6746 2.638
153.411 8.532
226.615 10.276
139.979 8.522
132.33 2.192
176.679 2.302
125.734 11.606
12.3972 0.062
157.034 9.946
12.5914 0.534
25.8823 11.126
13.7617 4.594
223.596 5.07
161.449 1.11
196.805 8.666
168.681 10.978
54.7752 1.078
132.57 2.532
235.339 7.4
27.2935 1.152
23.655 5.196
48.7301 8.27
243.554 4.454
216.807 3.354
54.7841 11.218
39.3116 5.086
103.111 1.726
122.282 8.726
10.2342 7.782
60.2499 10.218
51.5488 1.142
244.196 8.542
199.31 7.772
42.1049 4.448
204.704 4.164
111.4 10.364
246.819 9.082
57.3896 5.384
29.2358 9.952
178.82 11.658
50.519 11.848
228.309 0.97
121.195 11.814
165.115 1.968
50.8381 6.74
158.79 5.982
179.883 5.19
20.6505 1.846
205.094 10.198
124.948 0.456
114.834 2.806
68.0395 3.094
212.375 1.674
80.2866 7.18
127.918 4.928
24.5481 7.85
143.954 4.678
87.7548 2.482
86.4016 0.006
204.447 2.656
31.0901 1.008
168.528 7.21
81.7893 7.12
10.5755 8.114
237.071 10.832
67.7026 3.588
143.011 1.474
24.2517 6.432
232.751 1.836
155.642 5.026
14.6665 3.164
202.754 3.354
166.715 5.474
40.0871 6.584
73.5418 10.228
115.247 5.206
70.3761 4.848
8.20126 0.702
172.711 1.292
117.754 3.074
18.2831 5.89
174.588 9.408
194.453 1.108
146.014 11.914
74.4072 7.36
121.246 8.052
244.316 4.55
131.719 4.2
203.062 8.492
94.6236 2.092
17.3829 5.86
23.3654 6.14
47.9186 4.584
227.303 6.612
51.2319 10.732
181.269 7.53
209.472 2.01
114.216 5.914
158.743 6.752
197.2 2.652
37.9358 3.628
157.373 5.628
174.663 10.314
188.14 3.48
28.029 1.626
226.746 11.318
120.322 2.422
27.1788 0.724
144.363 1.054
34.7019 4.348
99.4368 1.256
84.3367 0.584
225.709 4.848
128.463 1.572
35.7894 0.522
67.2154 2.656
230.655 11.488
172.623 5.298
28.3524 2.998
214.996 1.83
22.9957 3.904
42.53 3.15
214.609 11.278
13.9044 4.218
164.312 4.696
15.1717 5.124
125.557 3.522
48.8554 5.162
178.304 5.846
51.9696 7.128
233.79 3.352
210.581 2.878
180.335 8.688
18.2357 1.542
160.871 7.01
88.155 0.806
141.336 1.658
88.239 3.598
15.9233 3.272
77.7141 9.236
67.8351 0.51
126.898 0.33
228.76 8.204
10.7555 0.95
190.496 4.446
68.3858 5.64
103.645 9.548
120.361 0.188
206.429 7.986
204.726 8.97
213.213 2.166
145.78 0.164
249.862 2.682
60.286 3.84
45.7833 0.706
149.404 3.164
226.189 1.36
124.611 1.404
168.842 0.5
192.57 4.716
82.2433 1.87
160.241 4.836
172.272 8.41
79.4927 0.876
45.0206 5.696
245.748 7.788
56.3059 0.914
244.757 4.828
94.8464 3.054
40.0127 3.114
103.554 6.948
10.9595 2.728
221.283 0.098
172.947 6.008
169.455 9.446
177.356 11.28
166.166 10.27
193.966 7.31
161.111 10.398
83.9815 11.926
215.446 4.982
7.39076 4.054
122.739 0.398
217.513 6.864
50.0729 8.908
29.0147 7.208
161.712 1.344
154.952 7.738
14.4681 3.098
183.462 6.892
75.9276 3.618
46.8028 9.962
127.72 8.778
88.2974 7.106
111.702 0.516
191.523 0.112
246.753 5.876
204.636 2.494
39.6428 1.262
92.9366 11.636
197.055 10.38
101.978 6.794
174.891 0.418
176.029 10.442
32.482 5.36
28.5199 0.942
199.635 1.604
18.0579 2.01
127.465 10.174
105.601 9.196
149.913 9.952
89.815 1.314
181.114 7.834
64.729 3.216
194.245 4.678
55.581 0.422
89.9344 1.848
149.44 6.154
230.563 7.656
26.68 0.91
107.006 7.526
188.652 9.418
34.3104 11.084
128.346 1.162
11.2046 7.516
63.5667 5.596
216.598 6
226.76 9.448
181.184 4.91
230.426 8.12
185.012 3.576
193.852 2.46
18.4523 7.42
170.556 6.952
243.609 0.228
44.7419 2.314
220.229 5.06
237.652 7.838
23.3364 3.722
128.65 10.128
46.8093 4.35
14.5196 7.35
103.302 6.672
172.521 9.988
236.406 1.19
146.353 9.442
131.187 11.284
249.721 5.564
192.732 0.718
14.3186 6.886
23.0963 1.94
195.756 4.686
88.4099 10.184
248.512 5.896
15.454 4.974
218.344 10.882
249.413 3.134
150.114 7.07
248.186 4.022
17.0306 10.376
238.852 6.098
17.6505 2.664
222.715 1.744
190.12 2.814
232.844 0.758
19.9537 4.826
13.7606 8.37
111.58 6.192
218.427 3.12
44.2968 3.344
35.1895 3.49
154.558 5.544
198.344 2.204
152.713 3.616
45.2448 4.056
202.994 5.454
240.589 1.83
241.835 4.428
68.7281 10.44
86.4627 4.488
228.642 9.554
34.3254 7.418
73.8899 3.314
141.463 3.192
180.091 6.59
143.087 10.434
196.933 11.578
32.8104 4.884
67.4646 1.136
229.908 10.084
13.598 3.836
197.325 7.612
34.6243 2.038
16.4113 5.23
245.411 2.266
13.8115 1.648
188.297 5.072
95.1577 3.346
134.218 0.988
118.095 0.822
231.607 6.642
239.4 8.006
92.1504 5.73
202.302 8.558
18.3912 1.098
222.962 7.378
110.861 9.268
17.0226 6.764
124.885 2.684
46.4674 0.42
78.4583 11.594
51.6024 6.492
42.8115 2.166
44.0556 1.49
241.011 1.878
40.9745 9.33
66.3179 2.93
134.534 2.612
237.741 1.252
22.4597 10.064
140.412 7.132
173.275 4.056
137.515 4.928
245.238 3.744
25.2598 0.296
154.866 2.066
21.9529 7.408
23.1401 1.276
214.654 4.64
198.507 4.182
174.94 2.554
173.911 3.504
50.1319 0.922
228.385 3.76
51.4078 0.312
12.2759 0.784
29.727 1.58
75.7383 11.09
77.767 6.352
87.0591 3.582
27.2098 2.7
24.2305 11.448
18.4029 2.99
243.644 2.536
107.215 11.156
125.57 4.656
209.733 4.538
22.3832 4.01
157.659 7.868
235.434 1.982
187.621 7.414
22.6121 4.028
43.848 10.936
208.671 8.768
189.799 0.948
240.016 7.742
247.365 11.27
240.138 6.812
73.6984 2.64
38.1863 3.38
184.565 7.24
199.413 0.19
165.998 1.776
174.514 8.604
89.5575 11.292
183.607 4.106
171.224 6.832
41.4291 2.926
80.4443 1.718
14.1664 11.416
17.8337 6.89
143.121 1.862
28.8786 8.042
44.1983 6.542
220.095 2.9
178.206 0.174
44.7931 0.58
41.6508 0.048
226.977 4.994
199.472 10.974
205.713 2.586
242.156 6.376
187.101 0.11
35.1393 1.382
192.826 4.98
158.984 1
41.6301 1.422
89.8461 6.474
25.5513 7.272
97.0374 7.976
29.639 6.692
73.9154 10.6
214.091 0.184
136.506 0.892
62.2606 2.414
114.673 7.626
52.6916 9.672
84.4646 7.464
147.365 4.296
156.485 9.646
235.361 1.504
82.9472 0.978
243.316 10.396
84.4888 6.2
75.0231 1.528
67.8648 10.038
78.0057 9.276
8.88045 9.938
160.997 6.074
23.5409 3.046
213.912 0.998
91.9546 3.874
177.646 7.192
238.029 11.046
35.1691 0.828
179.494 4.338
155.434 8.508
25.3541 6.472
156.411 6.684
35.3318 8.324
154.145 3.802
104.997 11.812
137.232 11.982
209.236 3.31
155.626 0.94
206.363 8.854
37.6842 5.674
225.911 1.668
42.3235 9.628
77.4517 6.214
131.319 5.404
176.485 3.138
20.9281 2.872
139.897 2.712
112.519 7.292
71.127 1.742
37.7584 10.206
105.554 5.27
10.8885 6.018
22.1424 4.92
167.668 1.078
44.3745 4.426
10.7721 0.03
171.15 6.698
56.5814 3.458
184.41 7.056
68.3628 6.054
231.392 8.868
42.8543 3.122
247.602 1.136
239.78 0.7
248.622 8.322
144.832 3.168
39.7981 11.606
102.755 2.612
128.877 2.654
243.199 2.366
148.363 2.472
33.0447 7.914
82.8729 0.262
147.372 6.254
144.55 2.764
116.16 2.69
212.503 2.29
208.242 0.162
16.9874 7.59
102.809 0.332
115.347 8.932
119.315 4.158
125.293 1.294
149.704 7.836
176.938 6.71
136.673 7.954
222.323 4.314
134.259 7.896
60.3605 8.544
120.049 8.97
89.0419 6.718
199.348 3.318
178.798 7.51
69.4471 10.88
164.727 4.806
15.8377 0.942
128.656 8.728
77.1656 0.664
212.681 1.516
13.9046 8.124
125.621 2.82
154.082 5.474
195.101 9.922
45.4482 8.898
103.468 2.186
153.251 2.116
42.7892 3.018
115.19 4.25
204.884 1.938
72.5792 11.928
18.2833 0.126
122.837 9.552
134.759 5.342
30.3279 6.262
159.091 10.57
246.848 10.056
36.2806 10.366
62.3462 7.93
219.314 2.39
101.983 2.412
166.991 0.892
149.1 3.322
219.832 5.966
36.3585 8.536
51.518 7.474
58.9221 7.394
107.788 8.77
72.0161 8.064
50.0922 8.986
58.9393 4.612
172.028 4.494
109.914 0.604
80.674 10.334
181.718 10.082
11.9969 0.194
221.46 4.85
35.4804 6.65
168.193 4.906
110.437 2.908
29.6329 6.012
177.789 0.742
63.2001 5.114
119.126 8.344
76.2657 11.34
160.875 6.278
57.5015 11.154
45.8972 4.52
22.5003 1.868
121.314 3.784
95.073 4.498
38.384 0.212
179.039 2.21
12.1823 3.27
57.3516 5.75
217.726 5.076
169.378 6.436
92.9789 6.286
73.9244 0.178
213.91 2.326
69.3899 6.326
173.221 6.822
194.56 4.908
162.921 10.434
144.186 4.958
44.341 3.73
246.562 2.408
208.653 3.254
66.5065 9.566
10.8496 6.824
171.18 5.126
23.7961 3.836
24.4862 4.026
186.489 1.716
11.6934 0.122
23.9559 5.048
40.9012 1.496
10.243 3.024
118.971 0.928
122.042 9.946
103.129 7.862
146.484 0.77
66.3951 5.782
178.55 2.89
171.564 8.192
94.2599 4.444
195.466 2.036
60.1452 8.986
8.88192 2.31
232.36 10.152
68.9492 6.67
25.1195 10.34
237.073 3.954
215.886 7.262
10.795 6.358
188.416 9.94
127.627 2.374
20.8749 0.378
39.5287 4.556
73.6978 7.692
96.5008 9.376
222.177 0.46
231.913 0.176
208.993 6.428
186.412 8.988
226.936 6.364
226.117 6.996
68.3047 8.124
29.9837 3.072
175.169 2.656
42.2829 10.378
95.315 0.838
30.5433 4.674
60.0435 2.752
70.9486 6.918
43.1384 11.852
159.955 1.788
32.7638 2.878
140.666 7.546
248.091 0.138
73.4208 1.668
133.367 10.848
32.3528 7.122
167.532 0
229.074 10.986
80.1668 1.822
26.1001 0.274
245.439 10.76
177.111 10.326
82.3858 1.218
212.13 1.398
53.4028 5.466
115.37 10.882
13.574 0.936
46.3996 3.258
177.665 9.96
37.6499 4.822
78.4169 1.374
83.5493 9.55
101.786 7.638
21.3949 7.42
130.485 0.03
96.5236 8.874
181.602 7.376
13.8318 3.306
235.188 9.714
225.067 7.63
47.8974 10.89
153.987 7.042
123.99 2.7
13.4279 0.074
18.2638 11.4
41.1076 3.018
215.842 1.766
190.941 7.774
42.1371 0.172
15.9784 11.774
190.499 0.532
154.085 8.504
207.004 6.796
37.9592 7.19
217.193 4.654
180.48 0.562
237.993 9.088
83.9919 8.998
178.695 5.716
213.325 1.536
181.273 0.066
153.333 11.372
16.9119 0.474
87.2139 10.588
45.8619 5.908
55.6825 8.524
67.4153 3.808
81.3903 9.532
188.479 2.366
90.8367 3.052
225.658 2.69
80.1627 4
234.938 0.826
230.716 6.538
98.0258 10.226
170.382 3.504
25.9334 0.128
29.3017 3.598
236.401 2.66
190.075 3.466
219.64 4.708
88.1231 8.88
124.063 6.756
147.878 9.004
106.92 11.07
95.3942 4.234
45.514 6.3
63.1617 3.236
148.765 8.33
103.678 0.668
86.9868 2.468
56.905 8.93
161.54 9.454
221.234 10.058
130.014 9.436
87.2142 2.104
32.9209 6.474
42.5475 10.672
46.7748 6.056
185.824 0.022
38.3288 6.626
211.835 0.276
82.9074 0.182
45.5154 0.65
175.741 10.756
228.975 2.398
113.916 2.672
112.799 10.464
225.803 6.258
20.1633 11.094
34.7596 6.478
169.377 0.24
90.2286 6.038
209.294 9.172
32.8871 7.152
214.644 5.958
247.378 0.664
93.0789 0.546
15.6516 3.244
93.3111 11.528
37.2061 10.378
56.723 1.9
136.386 5.47
133.748 0.09
172.322 0.612
75.3883 9.356
38.9355 3.324
16.0975 1.062
58.8836 0.552
233.892 1.038
149.852 3.032
242.717 0.792
136.817 0.454
103.109 3.156
15.6593 1.084
222.711 9.806
169.984 6.814
124.427 0.74
59.4222 4.778
69.6222 6.228
214.271 1.97
227.005 4.13
127.617 10.712
153.612 7.512
234.116 1.706
13.7783 0.594
209.535 1.626
28.9946 2.592
235.236 1.124
133.749 5.408
104.905 1.154
12.0465 3.278
93.4828 2.742
11.8658 8.606
114.289 8.508
78.2125 6.444
85.2343 9.556
133.635 5.43
214.753 4.02
145.22 8.758
186.046 3.52
84.75 3.582
142.964 8.602
204.62 2.574
78.8467 8.206
184.673 9.106
68.9866 10.788
56.6658 2.368
209.856 4.428
175.117 9.996
40.3784 1.292
220.427 5.05
222.034 4.684
109.724 1.122
41.8431 6.504
19.6324 6.212
16.6641 9.842
173.759 7.496
161.15 4.064
37.1806 5.72
149.297 6.684
38.7273 1.29
148.045 3.99
135.964 1.884
236.262 10.26
59.3809 5.074
83.0891 1.806
173.256 7.914
54.3062 2.594
168.72 9.48
42.5831 6.046
124.726 5.382
162.889 8.752
177.213 3.29
49.6751 6.246
228.602 7.164
178.901 10.786
235.669 9.648
13.7541 11.892
177.002 11.532
80.1193 9.764
64.8985 6.44
243.135 2.45
176.67 7.98
171.541 2.374
227.626 3.97
33.4606 2.35
189.415 4.764
13.5968 0.272
101.276 11.092
176.258 5.118
247.312 11.844
105.08 5.532
233.246 1.128
129.064 2.19
210.298 5.958
237.449 1.968
127.556 1.768
74.5121 1.106
162.87 1.228
214.092 10.32
217.367 3.274
158.137 5.122
66.2893 9.942
87.2031 0.57
40.5662 11.182
18.5304 4.35
75.6249 4.306
187.534 2.884
236.572 1.358
141.362 4.538
50.2355 2.868
12.633 9.674
23.6046 1.52
96.4755 7.89
131.978 1.358
18.4683 8.104
26.0121 10.776
179.021 1.916
14.6201 1.44
203.61 5.884
95.2759 6.848
147.419 5.836
231.158 3.51
52.2229 0.782
211.746 2.306
43.024 7.474
170.335 2.608
38.2789 9.606
35.4741 4.892
173.399 7.156
126.835 9.416
91.1122 2.31
107.402 8.868
126.074 7.016
221.696 0.696
11.0292 1.126
44.6214 5.094
179.939 6.972
49.8178 5.906
151.076 3.428
130.451 8.2
221.13 5.426
116.42 7.276
177.556 4.576
240.077 8.446
36.8055 9.318
103.279 8.75
249.067 10.632
18.8345 2.654
232.799 5.9
29.6408 0.376
142.585 2.082
84.7742 1.51
65.0952 5.144
248.362 9.712
219.438 2.456
86.0285 1.358
188.656 6.462
112.367 11.366
176.68 4.906
161.769 2.52
178.727 5.83
158.383 3.334
100.928 4.204
70.0904 11.496
245.275 5.824
198.764 1.866
243.679 6.164
145.348 1.436
92.0229 3.26
14.9138 2.986
22.0186 1.826
210.899 10.742
43.0273 0.168
111.425 5.258
84.2605 7.972
23.5422 5.146
14.6876 0.744
13.9783 2.498
47.1807 10.794
16.9032 7.604
63.0737 7.552
62.7681 2.398
97.2086 0.556
45.699 2.728
230.318 1.986
117.628 9.436
52.8833 10.174
38.7909 10.188
249.147 10.656
114.784 7.058
20.4648 11.894
72.4712 3.26
25.6093 2.202
52.6033 1.414
48.967 9.718
193.777 4.892
128.232 8.876
131.889 4.728
223.085 1.65
206.542 0.672
184.549 1.178
162.647 7.61
211.196 4.846
237.934 9.136
195.9 3.858
191.806 11.484
144.182 9.556
18.5633 0.898
157.819 2.548
117.758 3.256
205.454 6.152
133.308 9.11
12.4378 1.768
41.5813 0.334
129.054 1.846
154.821 5.642
193.664 10.206
25.294 1.068
117.525 0.504
119.902 6.402
12.348 0.684
67.5517 1.612
61.8809 6.818
172.062 1.622
246.144 6.192
162.948 7.498
128.621 3.412
55.0227 2.56
121.974 2.008
81.1177 5.13
112.542 3.014
67.2375 2.246
133.627 1.972
168.331 8.434
216.163 2.166
21.5925 0.916
185.991 3.018
150.418 4.646
198.567 2.084
10.4319 1.01
219.018 8.78
104.853 0.01
132.46 5.462
153.965 8.272
12.3953 11.576
58.6167 3.522
134.536 5.956
53.245 0.748
188.648 8.156
178.507 0.28
136.712 5.748
211.387 8.738
37.6105 3.396
51.4425 3.796
19.4807 8.616
155.661 10.772
163.42 0.556
19.6648 1.118
246.741 0.406
156.924 9.392
68.1916 0.338
34.6772 9.432
114.334 5.994
103.458 9.356
77.51 3.446
111.522 4.492
89.9135 5.576
199.24 11.5
234.042 7.31
224.877 11.584
115.792 0.48
222.736 6.306
206.976 4.326
184.135 10.228
132.655 8.146
30.5886 0.516
107.967 1.622
240.546 3.036
180.529 4.088
20.3782 0.342
225.767 2.528
182.585 1.102
223.859 9.694
44.9431 1.906
116.073 0.51
75.0179 0.256
105.203 1.552
142.834 2.874
42.9881 8.142
32.665 8.964
247.968 1.216
20.313 3.044
217.797 6.13
84.9614 3.066
228.109 1.88
116.283 4.048
62.0656 1.838
138.185 10.376
93.1358 2.272
228.014 7.838
135.486 3.932
126.631 2.016
186.263 0.734
52.7441 5.83
241.968 5.194
20.3979 1.738
193.294 7.964
249.462 9.784
213.179 5.964
62.454 2.658
109.143 6.658
150.621 10.376
21.3777 0.84
40.4844 6.278
15.8845 4.724
125.92 7.338
92.7209 10.176
15.6207 10.228
236.978 1.056
219.184 10.428
236.563 8.63
24.2458 11.176
235.296 3.164
202.053 5.51
130.267 10.476
180.589 9.796
155.967 9.852
218.796 6.504
72.5544 7.046
105.176 11.84
81.5604 8.1
160.459 2.194
18.0589 3.092
54.7938 4.606
10.581 4.566
235.849 2.486
121.336 10.954
106.088 10.79
243.849 8.468
18.3093 0.596
42.972 3.962
161.91 10.288
13.379 1.598
68.3115 3.92
21.6377 5.708
79.013 10.758
81.1827 9.542
56.519 10.786
71.181 3.778
182.595 5.02
23.0611 6.288
75.2029 1.814
8.8502 10.802
19.7625 8.358
52.3366 11.94
16.5556 1.01
56.4262 7.996
58.5689 3.056
110.894 0.562
34.0746 7.268
130.075 2.68
151.987 1.94
155.149 8.778
248.905 9.552
22.0281 3.096
94.0107 5.878
92.2323 3.676
66.793 2.926
127.141 9.21
72.8808 9.76
132.22 1.802
75.9202 3.882
124.446 0.46
68.5808 0.026
37.9342 10.204
95.0432 1.648
25.7308 6.49
57.6114 3.204
8.22866 0.194
21.1915 6.778
129.896 11.218
63.2345 0.02
120.264 6.762
153.028 2.786
104.799 6.534
100.223 2.28
171.478 3.166
29.6981 5.258
122.192 5.446
15.8036 8.69
16.1217 0.814
126.831 0.276
103.433 11.534
55.9106 0.806
107.465 2.808
67.67 5.566
205.029 7.154
15.422 1.176
218.953 10.986
76.9831 10.17
34.9024 5.184
200.786 5.628
241.759 0.456
30.4113 7
8.50635 5.774
30.607 7.836
73.8141 4.786
83.5973 10.504
105.581 4.734
22.6732 2.104
19.2098 7.84
191.799 5.412
12.5906 3.392
39.7637 7.466
34.3987 9.914
29.1948 4.966
34.582 6.3
178.869 2.486
41.663 8.5
90.9148 8.914
238.799 11.31
243.488 1.74
8.58178 10.316
233.309 7.26
69.8373 0.118
10.714 8.864
134.748 6.446
124.923 10.262
28.9098 6.274
123.206 2.568
114.954 1.502
25.4984 0.372
169.204 7.158
14.1739 1.868
69.8608 9.592
109.216 10.996
76.6306 3.708
195.253 3.364
10.4424 11.722
131.361 1.306
47.7506 5.086
218.639 10.666
64.6464 0.236
37.0544 7.63
146.696 2.476
114.497 8.564
28.8053 4.42
238.106 8.802
112.559 7.95
62.6104 1.436
43.2501 7.906
46.823 0.574
20.0152 1.84
96.7547 2.058
120.208 11.172
101.935 2.006
19.0657 1.366
122.206 4.218
87.4677 6.348
228.648 3.01
105.407 11.876
86.0448 4.166
14.9539 0.552
45.1695 10.778
38.9375 8.064
12.0163 0.668
132.981 0.11
243.79 8.132
60.7177 7.888
100.697 9.946
104.183 11.58
200.689 2.402
249.029 1.22
58.7376 1.65
242.718 5.37
132.969 11.134
169.864 6.338
156.258 0.466
97.4372 7.82
92.1383 2.454
21.7778 8.882
46.9717 3.722
91.5034 4.98
54.9514 10.852
186.353 6.442
13.6601 0.536
62.9497 4.554
205.035 8.346
243.387 10.256
19.2162 4.584
95.5569 0.816
9.55474 0.68
94.5134 10.478
207.096 0.84
210.059 4.624
19.0429 5.478
180.581 6.202
127.684 4.84
180.825 0.146
156.713 0.012
221.642 2.924
155.4 8.32
196.872 1.52
111.367 11.378
17.6972 3.692
200.752 7.486
191.955 2.044
11.7613 0.984
41.7094 6.356
126.522 7.05
220.753 1.196
238.043 11.67
14.8716 9.23
235.318 6.338
189.31 4.406
136.555 0.662
226.28 9.096
202.358 1.238
171.735 9.624
97.368 2.226
38.2396 1.794
120.954 6.108
136.722 4.866
136.06 0.638
210.72 11.874
210.674 0.796
39.9689 2.108
225.05 10.05
162.395 11.902
31.9111 11.598
132.226 7.24
206.153 5.55
77.8268 4.286
219.684 10.148
165.127 2.692
188.37 0.054
149.257 2.276
249.651 10.116
75.764 5.04
171.881 8.516
181.862 6.262
63.1088 6.028
32.2009 3.824
120.748 1.102
168.434 6.116
92.434 3.764
170.576 3.242
168.236 3.626
107.477 8.256
135.87 0.876
49.9673 2.168
46.3027 0.088
114.562 0.064
233.25 7.06
18.7763 5.28
184.342 3.844
194.301 1.774
110.26 6.578
188.241 8.262
225.823 2.704
22.7903 3.826
171.978 6.188
95.8013 2.744
57.3479 2.754
107.479 4.138
101.889 10.05
223.466 10.348
82.7807 10.618
87.6069 4.77
15.6404 6.532
240.421 11.856
160.4 6.388
226.334 4.04
150.426 5.07
118.302 1.366
71.6684 1.23
80.5082 4.368
42.5152 2.906
172.791 10.234
224.824 9.57
120.903 7.618
223.008 8.824
66.3428 3.614
56.0733 4.548
9.49291 11.118
237.679 10.652
30.5918 1.332
140.556 2.784
111.841 0.56
177.514 4.846
90.6604 2.028
19.2283 4.678
143.991 7.6
27.2211 2.882
149.61 11.084
23.6638 2.464
144.301 5.792
209.09 4.246
110.163 3.008
63.3837 11.552
164.463 4.134
12.722 0.7
82.6933 2.284
133.93 11.55
95.8162 10.806
73.379 11.714
21.3505 11.2
31.5515 7.858
134.746 1.482
24.3021 5.726
15.5833 1.516
133.583 11.444
163.744 3.66
192.852 4.482
109.823 5.582
92.8906 6.888
140.106 4.422
32.853 9.16
27.5384 6.092
146.701 5.038
80.6679 9.564
169.351 4.908
92.7273 7.258
227.542 3.99
146.341 6.238
178.137 7.848
88.044 7.158
18.2609 0.738
223.367 11.828
103.227 2.192
74.6599 11.616
137.794 1.738
116.397 11.414
220.564 2.022
215.999 3.824
189.808 11.422
14.2293 7.06
13.5098 3.98
117.785 5.194
149.434 0.084
23.0344 5.714
141.111 4.898
228.657 0.392
15.6747 10.614
7.63364 3.036
238.14 6.286
233.283 3.022
217.134 3.908
9.74433 11.77
198.317 11.498
75.4191 3.522
92.8303 10.464
13.2235 1.442
94.6951 1.384
183.562 3.446
51.0137 9.58
11.6855 6.784
95.3646 2.598
174.557 2.094
46.421 1.718
66.9261 3.464
198.788 0.244
29.277 1.638
205.172 4.292
34.0291 0.148
69.8748 10.596
59.7081 8.206
23.7737 6.128
135.775 5.756
149.774 7.124
244.429 7.766
23.8753 3.562
33.6006 1.898
137.472 10.638
161.284 7.206
153.852 8.868
129.545 5
233.618 3.772
141.58 4.638
115.994 0.462
235.047 7.522
173.88 5.146
121.899 1.788
187.964 5.866
8.53367 0.63
79.8583 0.874
72.8593 1.546
241.645 11.976
240.349 0.272
89.1613 6.004
179.961 5.002
42.6116 3.456
105.537 5.62
46.5416 0.034
228.221 4.002
237.161 5.916
223.66 10.158
102.334 7.396
200.793 1.806
173.036 11.516
21.979 6.96
203.369 6.168
222.126 0.42
87.0421 6.348
83.2712 10.388
50.8793 11.058
15.9861 7.854
247.21 0.63
59.9006 7.074
154.668 1.662
170.779 9.342
71.5033 3.368
116.426 8.036
180.727 5.954
17.9586 3.586
141.902 6.374
239.436 6.962
148.022 11.872
66.0583 9.632
244.524 9.802
202.903 2.414
218.362 6.282
248.724 9.848
51.4982 5.28
24.541 3.342
131.887 1.142
190.809 1.43
14.4696 8.6
220.302 11.768
171.481 7.316
116.369 5.022
93.9716 0.78
86.0876 10.184
177.666 0.706
13.4717 0.736
147.753 3.956
230.037 7.646
222.168 10.802
173.617 10.588
9.25418 11.108
44.8794 6.666
33.8127 7.266
24.3603 5.554
227.462 5.246
151.202 1.432
10.3642 3.026
79.1029 2.128
226.603 10.674
13.3229 11.562
243.198 8.828
140.069 7.572
143.962 2.94
20.4236 8.186
102.906 11.63
164.759 1.084
63.3427 11.146
31.993 4.23
206.649 5.394
168.445 11.714
18.274 10.466
200.046 1.846
141.012 2.4
53.634 0.642
183.44 4.874
163.466 0.882
170.567 1.446
48.7874 7.668
238.486 8.562
188.963 9.348
32.2245 3.786
222.963 4.686
54.3957 7.828
108.799 6.048
90.6381 10.756
180.541 5.074
100.589 0.704
127.212 6.006
69.7 6.702
165.606 8.074
13.2799 5.836
224.055 4.124
195.593 1.014
15.5195 0.532
167.142 2.41
46.9656 1.802
107.648 4.23
113.233 2.174
127.607 2.792
154.36 8.026
13.6935 0.824
186.595 0.072
58.9563 0.314
139.526 3.322
90.0794 11.904
10.8336 4.408
22.9238 8.702
143.756 2.208
84.3822 5.994
167.279 1.324
189.518 0.618
227.212 1.126
19.4161 3.644
12.9295 1.956
18.4954 0.766
230.273 1.048
144.464 2.788
219.101 3.136
49.5482 3.88
49.3166 6.138
119.727 8.212
190.505 2.83
29.882 3.47
105.841 9.62
240.313 11.68
68.5546 0.564
198.904 2.334
34.2967 1.334
213.647 11.176
80.8091 6.636
86.2424 1.636
29.0475 6.078
181.565 8.492
26.7225 11.026
40.1695 11.506
89.6565 7.448
155.189 11.828
10.9648 1.412
125.226 2.904
122.843 1.09
47.8165 6.072
205.187 0.112
11.3905 3.574
144.613 2.342
154.519 0.258
124.327 4.37
233.906 5.09
174.388 11.514
98.9779 8.23
206.064 4.794
159.186 11.458
204.039 7.784
82.9787 2.026
226.796 5.214
78.5095 2.938
202.456 1.528
140.562 6.578
40.697 2.236
130.155 3.078
81.3747 0.144
62.338 0.124
157.005 11.666
109.949 0.464
45.3705 9.272
39.6575 1.894
9.9727 4.314
144.424 0.784
126.277 0.928
12.7915 1.202
170.261 9.354
28.3552 5.88
228.411 5.89
38.7729 8.784
116.652 7.986
62.7703 3.312
47.9408 9.046
109.05 8.624
61.9314 7.596
180.444 4.748
28.3744 11.078
32.1183 3.358
22.5834 6.298
53.2651 3.57
46.106 8.898
47.5488 10.254
20.2218 7.342
121.55 8.506
112.399 0.338
202.546 6.92
27.3328 8.498
134.873 0.084
121.727 10.618
8.69524 2.168
72.9217 4.006
23.4436 8.024
150.358 3.644
86.1187 4.57
145.036 2.908
85.2751 1.328
117.629 8.436
170.744 5.38
220.86 6.978
181.435 8.196
16.1044 1.178
8.85279 0.518
89.5905 6.358
199.129 1.782
83.2256 0.308
69.9921 9.466
205.737 11.352
27.4199 1.844
224.3 2.15
174.892 6.39
155.582 0.664
103.001 7.476
161.318 5
53.1953 6.76
102.939 3.868
66.9562 9.674
9.10818 0.554
81.8855 2.666
175.795 10.996
15.9578 7.632
72.3306 10.332
22.7862 8.18
208.887 3.202
35.7226 8.236
88.3143 2.138
16.7381 7.33
214.435 7.474
17.6914 8.706
171.568 5.282
117.506 9.554
169.936 6.554
142.554 4.854
9.74201 10.026
158.839 10.884
170.406 5.148
20.9222 1.966
33.345 8.45
120.107 9.134
243.978 7.786
103.901 3.85
69.0181 2.554
244.174 0.138
244.559 7.198
122.866 4.438
13.4352 11.29
174.631 10.6
147.202 7.152
202.857 6.402
120.478 0.828
243.447 2.23
153.468 1.266
112.449 1.884
60.7055 0.334
241.374 4.19
198.738 11.2
123.947 4.994
118.475 10.682
232.193 7.72
195.686 11.706
142.779 1.974
99.3882 0.686
232.12 10.854
74.0892 0.74
186.341 9.172
126.618 10.956
133.117 6.856
131.311 2.156
143.832 8.942
240.169 9.35
38.3785 0.336
129.344 10.772
122.948 11.332
249.692 1.302
153.582 7.114
22.4452 0.254
55.2126 10.016
12.4833 9.822
33.4365 10.456
155.68 11.556
85.3307 6.2
182.417 5.358
8.57502 0.276
141.886 4.28
145.627 9.746
241.111 10.548
223.83 5.318
39.0732 7.126
231.229 3.138
226.946 6.574
113.288 8.132
28.0207 7.358
19.874 3.236
9.22393 6.644
173.087 3.534
76.1391 0.122
24.5554 1.422
47.5865 0.768
222.553 0.726
20.5101 1.512
53.8656 2.324
226.501 7.364
114.783 3.242
212.776 9.642
53.8092 0.95
217.168 7.018
43.3363 8.404
121.871 9.236
152.695 0.696
82.7437 8.21
125.135 6.188
106.623 11.056
24.8248 3.146
58.6067 4.09
225.803 4.18
237.995 4.83
92.4146 11.664
122.798 6.302
121.567 1.768
182.569 2.134
116.507 2.428
193.413 8.162
208.554 4.974
173.671 9.872
29.5971 1.476
137.231 1.818
227.441 6.752
58.2067 0.082
122.491 5.184
207.439 9.67
129.813 1.612
37.7855 8.762
142.652 5.662
123.55 3.858
197.911 7.116
31.8484 4.738
20.6832 3.18
11.3705 11.544
221.004 6.11
73.0404 9.778
153.165 10.104
17.8876 11.782
11.046 4.046
231.181 10.822
234.831 7.14
65.4182 6.208
30.3184 9.606
193.398 6.544
243.927 5.68
55.2709 8.83
219.555 1.328
134.536 9.53
244.996 3.994
14.2903 0.726
192.936 11.754
109.45 4.764
49.6663 7.85
15.2253 3.742
61.2108 8.556
65.8216 2.124
168.246 1.7
15.7086 6.966
166.99 3.288
147.124 0.904
169.669 9.412
121.479 1.294
56.6928 2.622
62.2322 6.258
73.8771 9.138
201.36 4.842
173.291 0.55
27.3456 0.462
190.916 5.674
77.1018 8.91
42.752 0.406
38.3067 6.674
114.738 0.59
178.605 8.84
16.7284 3.984
25.0789 2.574
148.916 5.828
126.192 9.674
85.0903 0.328
138.942 0.954
145.304 4.874
23.7749 6.738
46.523 11.908
75.1422 1.28
196.646 3.192
71.4271 1.012
125.279 8.152
172.998 3.42
240.945 1.512
36.0504 3.446
60.7283 6.984
146.959 9.142
154.224 6.656
133.051 3.214
201.052 6.388
68.0736 9.088
125.517 0.938
132.816 11.958
91.1111 10.16
162.565 11.022
238.541 1.902
163.635 3.214
248.091 2.124
14.3431 3.76
122.691 6.154
111.721 0.274
158.348 6.712
183.152 7.678
72.4551 10.386
176.461 1.494
146.401 3.85
150.576 7.986
164.501 6.572
213.338 1.712
91.4047 5.21
32.6824 3.236
155.326 0.32
10.4323 11.608
78.2976 9.326
210.612 0.806
63.6287 3.886
172.422 5.494
69.8297 7.112
54.744 10.862
77.3798 1.842
92.0704 0.016
194.57 10.264
249.727 3.946
216.822 0.466
122.122 0.876
25.8095 2.214
203.052 1.064
39.6888 0.182
132.343 0.32
9.82507 2.724
185.593 1.796
164.548 11.818
64.0636 5.51
13.1283 0.462
116.073 5.318
42.6018 10.784
135.242 5.268
83.9523 6.426
11.9766 10.328
135.491 2.916
35.1274 1.636
87.227 8.296
99.0255 1.118
128.917 8.974
53.6413 10.32
132.443 2.738
53.8668 0.24
217.814 1.274
73.773 1.128
226.072 2.154
26.495 2.532
53.2093 5.822
235.251 3.824
126.897 9.778
155.161 4.636
84.6901 3.564
128.215 8.958
42.5066 5.446
26.6974 1.332
39.0738 6.77
11.1158 5.032
153.886 3.056
145.462 10.696
143.277 2.008
161.84 3.242
60.1559 4.568
200.605 3.882
157.308 11.648
10.4359 1.274
155.769 0.372
15.8948 6.1
52.1871 0.75
58.3611 6.844
44.5887 5.02
102.327 2.402
145.845 8.312
107.973 3.706
211.475 3.482
201.346 2.23
30.3925 0.188
81.0855 6.452
188.618 3.37
66.527 0.142
36.3893 3.798
107.991 7.988
169.177 10.67
217.464 3.466
183.371 3.326
66.2886 1.692
185.141 3.194
243.453 4.186
164.214 0.81
234.72 2.546
18.2379 7.776
134.866 8.198
197.99 8.01
87.1848 0.888
45.5471 0.14
58.8818 11.318
161.338 6.452
245.735 0.954
49.6319 3.704
32.5895 5.198
249.894 0.016
167.45 4.674
192.672 6.262
67.6668 6.86
185.535 1.494
201.661 0.524
158.404 3.35
11.4808 5.01
101.925 6.64
186.768 1.24
25.1931 10.384
23.7664 10.194
22.894 0.854
242.958 8.35
150.562 6.956
95.6722 5.764
24.8167 3.912
221.13 3.068
20.0034 3.088
9.42096 4.486
160.318 1.9
197.458 7.944
223.758 1.022
92.9301 10.384
93.1028 5.49
44.2828 0.566
36.372 3.462
182.642 11.214
75.0253 9.556
155.656 2.204
17.0889 0.01
34.8798 6.314
39.5491 2.23
187.982 10.642
162.206 0.44
33.2468 2.318
134.015 3.164
188.743 4.896
65.5855 8.424
18.3812 1.534
214.827 7.266
17.9701 3.346
81.9762 1.596
45.7603 0.83
24.5718 5.444
193.354 1.51
32.2808 0.458
136.995 2.546
82.4134 8.774
114.246 9.814
160.702 9.72
214.443 1.33
15.0474 2.204
244.957 2.946
102.923 8.008
21.7966 2.046
111.002 0.026
235.816 6.732
227.279 2.452
21.7313 7.746
140.103 0.304
16.9757 7.234
21.4608 1.832
122.793 11.214
47.5147 8.96
87.6551 4.026
223.783 10.86
32.5461 9.144
13.6698 4.86
161.247 10.294
184.695 2.31
154.267 2.936
73.9364 0.394
209.701 10.29
30.1574 5.566
249.577 7.814
129.659 6.344
140.841 0.874
59.1764 11.1
235.578 3.36
174.563 10.272
95.0612 11.554
192.227 8.486
37.6897 10.802
142.185 3.666
106.847 6.712
171.86 4.04
35.8658 4.294
76.7141 2.946
130.98 11.844
14.195 11.046
204.967 2.248
237.588 2.776
184.494 9.708
109.252 3.042
26.6318 4.926
100.829 5.698
172.134 1.038
40.4991 11.09
139.583 0.092
23.9108 10.218
204.804 1.452
171.091 1.884
125.981 10.182
150.789 1.652
43.6849 8.848
219.484 10.65
20.5077 0.518
143.525 4.11
115.799 6.616
78.6725 6.184
112.397 7.22
247.005 7.306
175.432 5.49
63.6884 0.116
138.723 9.386
180.104 7.304
41.0901 6.216
61.8492 2.332
123.656 7.33
166.61 5.962
187.735 4.848
42.0589 2.084
52.4305 4.886
15.6039 6.738
29.8556 9.46
123.603 1.012
17.7435 2.87
166.149 4.61
212.11 4.082
11.8605 6.336
184.81 4.282
16.0242 0.47
171.649 1.964
246.958 7.268
170.201 5.808
67.3326 10.838
231.127 3.506
217.542 11.702
43.596 4.902
28.4631 5.514
139.945 0.06
78.2831 8.238
29.2031 7.456
47.9051 3.6
29.3585 8.052
218.088 7.788
95.3018 6.658
49.9434 0.628
219.527 0.83
65.8724 3.1
158.871 8.312
243.114 6.274
53.122 7.752
188.507 0.108
45.6386 2.202
202.353 1.746
248.68 8.022
78.0012 3.054
16.8102 7.018
171.531 7.54
135.882 7.322
180.641 11.494
233.373 6.444
102.693 0.684
45.0953 5.928
14.743 2.116
28.6298 10.132
194.974 3.01
34.308 7.926
43.1004 1.834
248.53 2.044
175.935 5.624
46.8201 11.91
174.944 7.066
108.233 5.846
240.76 7.664
21.1093 5.98
246.295 1.434
229.184 2.202
249.837 2.384
82.9551 10.914
218.267 4.878
111.688 11.428
121.984 9.89
34.9903 3.094
77.1441 8.084
76.7053 3.934
90.2131 6.324
13.1769 0.754
95.7445 11.386
82.1129 5.226
168.947 11.378
230.283 1.44
243.585 0.828
233.816 10.612
222 2.136
85.0564 3.882
164.65 3.398
160.661 4.574
108.932 9.056
180.597 7.49
194.446 4.096
200.504 8.876
193.046 10.586
29.6564 5.142
165.217 1.906
75.6631 8.6
239.256 1.062
102.702 2.398
72.836 4.168
34.3821 1.848
165.515 9.122
75.1024 1.924
135.497 1.608
186.885 1.85
57.3857 7.064
147.227 0.31
58.9636 7.246
13.8006 4.618
162.735 3.282
218.691 8.4
133.785 6.796
12.9295 0.61
116.55 10.438
128.414 0.878
177.807 0.556
237.528 4.646
75.3707 6.584
136.934 7.464
140.81 9.912
30.0506 0.674
178.5 8.45
40.6014 11.722
34.8996 1.61
9.50671 3.22
80.8613 5.082
98.4947 7.518
248.602 9.188
240.806 0.57
95.928 3.456
56.8024 4.25
49.1113 4.316
203.362 6.2
8.80288 3.48
107.8 10.244
64.154 1.168
245.193 9.848
54.1198 0.666
12.2955 0.488
222.89 3.946
109.462 2.37
182.249 4.5
52.889 0.404
35.83 11.97
181.347 11.938
240.544 0.69
86.0261 1.79
75.0309 0.392
17.0083 2.138
246.46 0.168
107.645 5.288
241.021 4.244
33.9886 3.364
157.804 11.016
191.266 2.34
212.103 8.32
180.554 5.104
48.573 1.344
95.0526 6.86
10.5992 2.018
192.868 1.572
122.663 0.862
23.4514 4.452
223.473 11.168
72.7326 8.572
20.2693 0.402
32.7674 0.142
40.0851 10.488
108.25 11.506
95.5102 1.65
76.1625 5.388
167.157 11.506
46.1202 9.266
183.682 11.078
85.5375 10.316
248.883 1.426
170.124 5.256
147.16 0.066
131.826 4.164
61.3881 5.568
18.0581 0.362
13.8156 2.698
223.672 5.122
93.9343 10.472
114.733 6.804
208.714 6.934
170.534 10.214
159.365 5.978
141.032 6.124
127.742 1.206
24.2997 1.924
188.487 5.298
127.502 3.362
199.592 6.832
36.618 0.004
70.6441 6.172
35.8443 9.13
128.852 2.72
65.5131 0.074
27.4267 3.118
181.368 11.202
202.424 2.118
176.894 11.982
9.16218 6.854
185.398 5
133.605 1.656
108.847 3.258
132.635 3.228
29.2796 6.098
158.263 9.914
84.8712 3.558
81.5196 3.572
28.386 4.604
69.5415 1.638
88.9303 8.038
119.524 1.716
210.842 0.958
13.6643 9.538
194.775 11.432
177.545 3.18
169.288 10.804
176.646 6.538
7.41624 2.408
121.591 6.614
25.6388 8.642
50.5659 0.728
171.962 11.888
244.761 9.924
195.534 1.562
217.765 4.642
37.3074 1.474
117.861 2.07
150.273 4.588
49.7462 5.456
63.5359 9.04
35.4353 7.276
54.2433 0.722
24.7824 3.322
68.3582 7.768
227.62 6.094
36.4283 8.62
175.613 6.786
46.2773 4.48
29.2152 0.062
187.293 1.742
80.4456 8.25
78.5796 0.25
12.749 7.492
172.206 6.59
36.7458 8.876
114.609 8.164
94.0064 2.938
239.146 7.086
99.1092 2.824
20.4624 6.234
55.9393 5.794
177.848 4.818
209.262 10.052
174.845 2.764
24.3223 1.554
81.6601 5.938
86.319 11.904
87.5082 1.462
76.7345 1.666
33.0354 10.506
212.797 8.176
131.117 0.478
143.905 8.55
232.102 11.224
70.9288 6.558
243.213 4.684
138.207 11.578
220.199 2.996
144.126 0.648
173.823 4.088
15.295 4.61
176.105 0.96
26.1399 11.22
16.4386 6.478
86.437 10.38
105.472 0.348
22.705 2.066
46.9017 8.094
122.902 0.674
33.2962 2.724
40.8854 5.488
222.153 4.662
149.59 2.992
215.588 5.154
214.027 11.89
151.023 0.266
173.469 6.89
23.3999 6.07
194.859 10.356
15.6392 3.222
119.651 4.568
147.054 7.25
142.499 3.168
219.177 5.704
134.632 2.818
139.984 4.914
67.4744 8.522
57.2087 3.53
112.703 4.978
81.738 4.386
90.6144 6.804
164.968 1.74
102.973 10.702
57.6256 10.136
231.387 10.808
195.134 4.094
8.39642 9.446
138.641 4.286
142.396 3.25
27.4033 10.42
15.9032 4.45
244.44 10.716
188.392 8.088
198.533 10.154
135.643 0.822
15.6927 0.49
33.1148 4.672
41.1597 5.57
241.205 1.268
83.1714 2.514
148.36 2.442
73.4184 2.224
202.234 10.082
196.854 1.334
137.558 2.966
75.5113 9.502
221.518 11.786
204.983 0.94
125.7 5
14.432 4.416
28.9993 4.09
114.511 3.802
26.4705 3.764
216.028 3.014
72.9157 5.212
62.1696 2.102
105.771 3.558
141.135 0.01
8.62369 2.544
98.7511 1.216
37.8846 3.69
236.535 3.932
221.377 1.006
213.353 4.086
202.093 6.208
202.802 0.046
211.846 11.266
10.3658 2.996
125.23 2.092
89.5657 4.158
175.27 11.64
66.71 5.79
171.342 0.842
13.1502 6.234
166.557 5.156
9.48523 8.656
165.349 0.084
68.9205 11.334
35.7397 7.842
51.6231 0.426
133.047 11.912
28.9139 4.938
132.646 5.516
75.9773 7.112
210.457 11.638
213.705 8.214
23.9436 9.15
157.983 0.626
185.698 1.05
22.8614 8.918
13.3741 11.11
222.107 6.89
190.28 6.202
232.776 11.552
98.3072 1.196
37.7364 3.122
140.195 0.272
78.4683 8.348
155.053 2.47
59.8195 5.934
38.1154 0.068
244.722 10.37
106.129 8.128
140.889 6.67
105.974 3.602
174.874 0.88
129.615 1.268
8.39574 4.826
188.362 6.738
21.9274 1.284
122.759 4.77
22.6082 11.648
105.348 1.242
141.712 7.902
120.887 4.236
128.621 6.384
25.7066 0.832
174.798 4.814
249.417 5.54
42.3851 4.164
122.922 6.388
197.84 2.038
85.7266 8.656
203.027 5.38
148.999 7.29
151.021 0.522
19.1052 9.738
11.846 0.446
15.2339 5.242
153.049 6.758
87.9043 8.6
26.4584 1.59
194.228 6.4
12.662 11.948
17.1152 0.44
52.8565 4.328
27.1204 9.868
69.9473 4.308
9.79172 1.302
9.97489 2.926
191.399 1.968
225.408 1.08
34.4995 2.048
30.6597 3.796
92.1023 2.336
51.6161 10.284
33.1876 2.08
19.69 6.2
12.3844 1.472
209.887 1.966
223.783 5.94
64.0458 2.844
58.3044 4.146
34.2278 9.248
24.0842 3.526
123.462 4.87
143.851 2.734
50.4419 3.142
86.5714 4.392
235.716 4.048
89.9567 6.042
196.996 7.316
217.491 2.098
124.914 4.964
216.194 3.652
76.7882 3.974
17.8121 3.844
128.141 7.338
89.3089 10.676
90.5222 4.786
164.941 3.22
184.497 9.084
48.9413 1.308
26.0686 5.02
249.013 3.882
43.6007 10.334
224.767 9.52
235.37 5.196
117.867 1.534
10.7414 9.756
10.5693 8.58
39.7318 1.028
147.492 10.346
28.9811 1.684
236.026 0.174
153.802 6.33
128.743 1.3
124.136 1.468
244.872 3.426
10.5876 4.568
107.277 4.042
101.236 1.678
215.074 2.518
185.83 8.35
159.858 0.34
12.6479 0.93
21.7373 10.348
231.231 4.63
100.429 2.412
69.5688 4.152
159.157 0.578
192.383 10.776
196.697 7.08
87.4547 5.45
35.9149 8.284
9.20738 4.602
97.3976 4.938
159.289 3.14
74.033 2.15
205.673 9.59
33.598 8.442
140.285 10.87
30.2305 0.392
207.991 11.214
94.6826 9.17
155.031 0.654
20.8323 6.416
16.0849 10.556
120.549 2.748
79.8082 10.104
202.207 9.528
123.248 3.146
36.7641 11.586
23.6029 3.89
141.908 7.558
60.3181 1.314
222.974 8.62
148.543 9.016
208.292 3.682
154.869 1.418
60.9367 1.538
212.421 9.282
47.2872 2.88
213.329 10.198
186.666 2.188
77.1948 1.148
134.623 2.276
199.82 2.958
30.2871 0.37
234.215 6.99
91.3381 8.586
123.345 1.786
43.1118 2.186
101.928 4.996
111.225 4.374
15.9833 3.806
227.623 1.558
135.284 8.394
179.783 11.764
185.739 7.464
191.799 5.748
98.575 9.33
72.0557 11.066
144.81 5.42
19.0875 2.812
215.757 2.99
22.9011 11.984
41.0951 10.19
113.93 3.156
241.335 11.542
128.454 0.056
111.447 0.29
56.2302 11.828
74.4678 0.664
226.256 1.054
199.166 4.872
131.423 2.166
239.298 0.568
90.1498 1.868
88.9749 0.47
75.9639 9.414
64.9397 3.034
16.3967 3.486
161.467 4.908
143.491 10.35
118.419 5.674
62.7916 5.482
102.051 9.036
73.516 11.132
28.0171 0.642
10.7974 3.646
46.4873 7.452
23.7998 1.022
55.387 7.532
12.7258 0.392
77.3244 11.488
97.7591 11.914
25.7784 2.498
103.35 5.424
108.803 0.83
217 1.792
159.549 0.792
61.7341 11.436
194.952 1.29
70.1721 5.954
208.023 7.214
218.124 11.528
56.3757 8.35
177.755 5.01
78.777 10.134
55.7937 0.568
33.6847 1.708
220.223 1.26
236.356 6.266
24.6064 3.742
191.935 1.852
106.072 11.192
116.821 10.398
138.628 8.494
57.3362 2.214
225.1 7.004
17.1733 0.066
23.4193 1.324
12.585 2.878
131.456 6.308
177.138 11.19
21.8197 1.572
190.54 5.954
66.8853 10.258
144.513 2.598
55.8638 2.952
152.876 4.082
151.946 7.68
146.705 2.986
220.11 3.29
219.61 3.726
123.625 3.976
35.5609 2.46
37.1057 9.728
249.96 10.4
142.92 5.212
128.698 0.28
183.654 0.558
223.871 3.57
19.4693 7.894
60.3271 7.262
10.3404 10.528
69.704 5.062
140.417 2.894
109.545 2.216
63.5858 9.482
103.031 1.942
115.715 0.974
13.6178 3.862
218.119 2.352
45.5622 3.662
163.497 2.438
21.5065 8.796
67.6588 11.124
236.102 3.636
130.147 8.474
189.027 10.716
245.227 7.932
194.229 1.71
85.3746 3.42
33.0272 4.196
86.0108 1.522
211.517 9.746
152.48 1.702
94.0975 3.358
197.189 11.658
65.1148 4.636
94.0107 7.58
187.358 3.094
93.0443 1.35
162.16 9.96
96.1585 0.492
70.85 5.612
127.815 1.944
235.231 0.156
99.4794 4.104
239.606 5.104
10.6696 3.608
58.6619 4.918
100.872 1.642
238.928 4.424
41.3618 10.13
198.374 1.932
51.3751 0.892
114.854 0.624
108.855 0.134
25.5667 3.042
235.489 8.182
13.9746 6.028
53.7628 4.296
39.5719 8.278
119.232 1.506
75.8475 0.99
142.931 9.348
8.62088 8.132
216.684 11.45
48.538 10.984
43.6272 4.616
122.237 10.64
75.0654 8.818
143.373 7.752
138.073 2.424
121.399 5.688
107.674 7.97
130.695 4.052
13.4319 4.652
157.521 1.192
198.084 6.516
131.522 8.334
214.23 5.374
227.372 2.59
91.6208 4.14
134.731 7.588
88.453 8.464
91.265 11.206
49.3767 5.886
170.01 4.548
155.033 3.776
89.2176 1.534
194.385 2.538
45.0408 0.412
124.033 6.298
62.2332 3.214
188.659 6.214
167.002 8.504
230.679 3.324
159.946 9.792
110.906 0.008
20.4205 2.166
135.596 5.758
21.2926 4.782
80.8273 8.828
234.336 3.674
66.006 2.64
116.443 3.752
208.076 10.408
189.289 9.032
167.625 7.282
31.8372 5.57
110.592 5.16
65.3255 11.096
132.172 4.594
126.456 8.972
221.619 10.402
76.4109 1.232
63.5975 8.762
232.036 10.304
56.9747 2.772
209.72 7.826
146.848 1.35
70.994 3.204
147.114 5.624
159.335 9.684
45.9177 4.252
11.549 5.328
229.844 4.17
153.114 7.572
166.776 2.528
104.018 0.268
116.307 0.062
62.0176 4.492
45.0175 11.848
76.7479 6.924
224.591 11.058
34.406 4.666
75.5131 2.64
47.8104 1.288
175.646 3.554
198.471 11.468
33.1575 1.89
203.407 11.184
35.2124 7.022
17.8426 2.974
16.2755 0.338
189.75 5.45
197.691 9.37
213.122 3.476
11.7223 1.072
10.7007 1.382
119.225 9.884
88.8017 5.436
182.507 4.284
22.2123 2.496
47.8462 4.6
205.167 8.614
99.6224 5.714
129.893 5.842
37.7182 9.072
25.2716 4.612
180.769 2.946
20.7146 10.258
208.982 6.394
59.9301 1.812
44.6278 0.43
170.279 3.234
95.6107 1.244
18.5088 0.358
116.245 10.664
219.899 8.04
20.738 10.1
120.144 0.874
55.6506 9.936
135.059 0.652
53.4526 0.296
133.925 1.252
204.667 4.772
133.929 7.634
243.112 0.648
226.716 3.286
81.5288 8.22
59.5995 2.934
86.9884 1.048
77.6614 7.622
125.783 8.248
187.009 4.294
46.9322 3.154
234.276 7.992
42.8791 1.26
62.4084 6.394
160.397 7.346
86.5601 5.45
50.9346 0.84
37.6753 0.722
54.4305 9.038
149.947 3.954
71.585 3.794
219.342 1.096
11.1431 4.5
206.432 6.512
245.728 7.812
20.6705 1.508
161.737 9.036
134.878 4.614
68.9455 7.788
196.094 0.916
139.915 8.604
82.5151 3.548
22.9125 11.666
249.47 0.484
177.167 6.254
62.6762 0.346
116.22 2.262
119.136 0.562
74.5664 0.094
26.831 6.72
70.4248 5.322
16.3641 1.544
157.375 0.178
23.144 7.636
108.459 7.038
14.1912 4.198
212.063 4.512
19.8729 2.14
36.3984 6.208
13.7108 1.106
91.9276 3.15
32.7949 11.652
66.0556 11.182
47.6428 4.372
14.6995 6.86
177.624 11.352
15.1838 4.126
162.471 6.204
155.384 0.618
10.2431 1.478
92.9993 4.324
17.8076 6.182
14.6883 2.328
122.039 6.546
60.5933 9.366
23.6683 2.036
211.554 4.678
24.5035 6.994
38.121 11.336
182.422 11.81
142.312 10.738
32.6778 6.046
86.0538 7.284
238.054 3.092
241.222 11.87
162.792 10.344
88.9455 2.012
95.9821 3.76
238.936 2.164
149.857 10.024
38.295 0.764
88.8361 4.834
164.169 5.266
192.488 0.842
208.434 4.314
218.495 8.618
226.798 0.386
58.0951 4.408
144.341 4.486
233.284 0.248
9.18733 0.322
197.219 0.614
198.998 3.284
155.963 0.6
68.1063 2.568
89.0021 2.33
196.966 8.948
209.223 11.89
25.9335 4.642
50.1668 9.76
56.6079 7.44
233.766 5.516
161.386 3.25
47.449 2.922
73.9071 1.512
171.995 3.508
51.6181 11.638
143.304 3.76
142.89 0.636
228.325 11.688
195.71 11.18
208.068 11.282
83.4353 0.864
230.21 6.342
17.737 1.702
164.615 4.368
138.36 10.192
128.645 5.084
63.4395 11.08
43.7469 11.114
172.723 2.726
95.1021 10.712
112.219 2.318
103.359 10.946
164.407 8.08
28.8889 5.588
25.9613 1.76
113.176 10.966
141.534 6.348
144.811 11.078
28.1453 0.594
39.1442 6.81
48.5029 8.532
68.4265 4.23
116.146 1.158
224.325 4.474
81.8258 7.708
240.265 4.176
201.341 9.66
209.046 6.804
45.6051 9.524
21.3838 2.664
151.773 2.32
224.896 1.99
75.5494 3.95
146.187 8.522
20.9737 7.362
27.4318 10.858
162.143 1.828
92.4826 8.336
142.606 5.274
15.9557 1.73
172.121 6.634
43.3982 9.528
193.216 7.658
125.915 10.402
22.2152 1.904
74.3938 2.528
187.371 3.726
46.7367 3.53
25.6702 11.022
30.5352 2.808
168.577 11.68
111.67 9.174
124.243 5.584
122.733 9.938
127.76 2.992
181.524 0.898
55.0352 7.532
31.1261 4.266
112.713 8.07
56.7768 8.122
227.224 0.66
135.461 2.67
245.749 8.5
128.664 10.066
16.5575 3.986
193.958 5.11
51.2324 5.994
156.146 9.746
220.434 0.478
223.16 0.738
88.1741 4.612
224.968 10.908
156.461 6.664
57.4259 4.966
202.712 7.45
86.0689 11.234
62.0224 0.528
45.3007 9.192
39.229 9.022
232.53 7.958
30.879 1.868
119.577 10.37
173.722 1.85
199.461 7.874
240.607 9.144
20.0716 3.982
80.5407 4.706
152.501 5.544
101.397 2.7
64.4121 7.52
96.8078 2.79
177.8 1.346
19.6843 7.536
14.6121 2.348
106.114 4.342
48.1692 4.97
35.4212 7.466
160.462 0.662
12.3685 2.776
158.52 10.92
70.6803 1.6
23.9552 1.282
191.627 3.5
89.7314 10.168
183.76 2.346
88.8227 1.644
234.033 1.55
94.588 8.22
199.508 9.342
8.5888 5.26
114.997 0.038
213.921 0.736
145.579 11.606
235.769 3.472
20.5087 6.074
121.828 11.148
113.435 9.5
50.9173 0.758
176.829 0.052
202.71 1.442
119.74 6.528
31.777 5.774
184.943 0.654
71.5738 10.152
230.852 2.414
33.1352 2.81
89.3041 0.326
154.196 8.172
51.8495 8.062
24.0071 8.874
219.799 9.974
17.6005 0.76
132.782 1.454
233.771 5.22
90.2136 1.548
220.992 8.946
15.0016 6.104
38.8298 3.224
28.5728 3.348
216.553 11.292
31.686 0.192
54.1721 4.552
84.5841 1.782
29.4217 6.184
146.739 6.72
71.4625 9.012
110.195 6.05
47.8921 2.806
28.4513 2.278
109.309 6.212
133.103 11.488
25.7553 11.924
121.096 0.176
174.363 10.93
31.2228 1.668
167.212 7.2
66.2505 2.598
110.72 11.024
19.3037 1.632
239.794 7.42
163.075 11.582
224.895 11.046
25.7008 11.524
42.5649 7.338
18.6997 5.558
35.4965 1.906
149.521 1.668
52.9609 10.83
116.576 11.61
160.632 6.214
171.056 4.452
27.6677 4.828
75.7698 6.536
240.847 6.894
12.0435 1.676
119.504 8.362
211.382 0.12
249.473 3.57
16.9349 0.792
225.656 10.294
62.8833 0.772
64.4287 1.606
106.852 7.248
111.646 0.584
85.5159 10.566
26.1052 10.736
124.546 11.536
114.326 8.644
233.886 4.856
14.4298 4.18
152.414 0.55
44.6281 9.62
147.788 6.72
249.444 8.492
231.561 3.28
221.027 0.152
165.644 7.9
9.38092 1.168
122.027 6.024
19.6588 0.506
45.7173 6.822
34.089 3.47
108.142 8.2
171.989 11.882
186.177 8.844
165.795 3.498
51.9866 5.588
38.7133 10.298
109.167 8.75
182.344 0.708
87.0376 4.342
33.9267 11.834
245.139 0.058
92.9429 6.87
170.651 10.812
127.079 0.108
248.503 2.536
246.223 5.858
156.5 9.534
102.962 6.576
209.769 2.61
189.477 10.486
170.975 5.164
173.822 2.492
150.459 3.772
116.578 3.256
56.6903 11.506
178.261 10.594
23.2919 3.05
97.7371 1.29
110.203 11.022
137.492 5.022
110.736 9.39
125.118 11.206
27.6474 4.764
165.065 3.792
22.2489 3.722
46.7901 6.432
47.695 2.604
244.074 8.806
95.5478 9.51
36.9756 5.024
153.846 4.766
114.882 9.002
61.8672 1.546
45.7003 5.696
222.801 2.466
102.735 10.72
208.754 9.538
154.086 9.224
169.003 5.156
245.008 7.254
65.3804 7.822
180.429 0.846
182.625 5.936
46.2326 9
86.1998 3.052
146.565 1.42
11.7435 1.75
71.2757 5.754
242.25 4.98
124.039 3.258
73.8026 2.418
72.9324 1.7
116.396 4.128
23.6217 2.11
47.78 10.496
167.843 0.956
150.429 5.322
217.888 10.398
194.711 8.066
137.516 10.91
173.616 8.134
228.801 4.058
72.4045 1.25
230.234 8.946
130.844 6.098
164.789 1.012
146.577 4.638
92.9425 1.662
194.073 4.906
148.061 8.824
118.736 6.588
226.035 5.356
232.94 0.82
67.373 11.776
105.961 3.392
113.811 3.194
91.2585 8.248
139.42 4.586
193.135 8.584
234.022 2.328
180.7 1.214
140.795 5.392
13.3574 1.182
13.6202 0.004
12.8543 6.918
191.404 0.09
13.0476 6.96
234.593 4.266
62.1899 2.646
11.3232 1.422
13.6598 11.774
152.55 7.07
141.76 10.794
115.055 4.384
205.244 9.494
206.686 6.99
175.189 0.832
9.49961 6.8
20.7407 9.244
64.4446 0.724
226.865 11.116
247.795 6.21
9.53355 10.968
13.3916 0.964
146.475 5.808
80.0259 10.198
235.389 8.512
205.283 5.608
45.824 10.24
18.9139 2.19
28.0797 11.414
208.517 2.802
97.5167 11.576
201.864 1.182
162.848 6.046
161.602 7.212
154.074 2.366
74.3189 4.748
184.489 11.22
67.7634 7.802
88.3282 0.648
172.871 1.808
18.2717 11
20.7057 1.95
132.575 0.866
119.159 2.62
168.944 3.824
17.6434 10.68
90.5028 4.582
73.0092 11.806
242.594 4.558
42.3827 5.546
211.319 9.106
48.2988 8.918
225.945 11.65
61.5797 8.31
97.4248 3.478
48.3334 1.87
77.5237 5.674
136.308 6.342
56.3306 2.274
143.999 0.87
33.5923 10.222
242.944 9.778
153.905 11.144
131.5 7.01
107.672 11.088
13.1014 1.132
83.2995 8.272
191.301 11.382
27.4393 2.022
45.5892 5.97
25.9923 9.238
181.041 1.528
208.89 11.15
87.1166 2.362
32.4978 2.892
161.6 0.778
60.0578 7.982
135.689 5.692
75.9748 9.844
99.6872 3.104
32.0427 3.386
118.64 7.576
244.057 1.574
222.6 0.112
131.501 1.91
216.897 11.994
168.268 8.34
27.8685 9.45
164.53 0.188
187.591 1.872
31.9414 10.532
92.3762 1.098
15.5847 3.814
83.2755 3.08
21.7092 4.176
12.0383 4.188
90.341 11.116
239.113 2.726
143.138 8.274
97.9963 7.79
16.4105 3.904
219.607 0.622
151.784 8.296
17.9232 6.84
67.5256 5.408
9.49702 5.48
70.2185 3.624
172.978 11.646
40.0527 6.616
196.653 11.976
78.6688 9.808
116.624 11.288
7.99673 1.898
96.4526 4.334
42.6773 1.908
80.1934 1.82
64.037 4.806
106.992 2.128
169.948 4.45
20.8575 2.504
62.1273 2.248
45.7966 3.616
49.1295 7.884
115.281 3.31
220.565 6.996
201.131 4.684
27.3429 3.328
121.869 5.83
143.007 4.884
31.6464 4.614
35.8896 5.9
101.765 3.488
228.047 2.238
117.188 11.816
52.988 10.684
144.149 2.864
95.0117 11.68
157.492 9.094
14.554 6.532
201.87 0.154
27.2502 1.896
116.005 3.35
180.979 1.716
243.831 9.226
153.529 1.924
96.9218 0.79
167.192 8.754
188.003 7.876
100.081 6.824
77.0665 0.628
99.8262 5.762
123.598 7.916
102.193 8.234
12.7181 7.41
228.692 0.214
38.9179 0.246
181.076 9.076
153.592 2.182
214.675 5.742
37.7748 0.582
187.781 8.772
13.1964 0.764
228.711 3.746
247.078 0.976
8.98122 7.706
28.6167 1.848
230.066 4.718
12.0929 3.266
55.0733 11.084
141.632 6.068
195.295 9.852
106.973 2.868
241.863 4.76
238.863 8.67
89.5909 4.602
132.475 7.27
136.93 0.398
14.8497 2.476
240.028 9.484
102.479 1.392
89.239 4.282
78.146 3.214
15.6505 6.076
129.406 5.074
199.419 5.71
152.838 2.536
187.522 6.752
49.7892 3.122
52.05 0.728
44.6042 11.91
79.431 5.456
11.745 5.728
43.6517 1.768
62.3503 1.772
10.5963 0.272
204.097 7.148
58.1797 0.192
132.484 1.772
65.1452 1.688
159.917 2.512
123.554 1.698
159.353 10.054
89.9615 3.576
58.7271 6.7
212.795 0.772
99.3855 3.692
69.2132 0.496
54.2904 11.236
199.598 6.554
209.718 6.154
73.7854 1.696
29.9508 7.726
79.0351 4.618
185.71 2.648
211.439 1.502
108.137 4.392
55.5506 3.922
136.209 8.018
30.8464 0.708
48.172 11.05
245.313 9.58
114.999 11.016
41.468 5.872
50.1311 0.422
224.736 4.228
10.1306 9.664
123.77 3.992
171.951 2.642
36.823 7.968
170.963 11.698
31.0506 9.504
41.0351 4.054
18.8575 10.106
39.1187 7.37
58.2256 4.156
148.926 1.732
128.421 4.65
147.971 5.34
9.03131 11.55
39.7304 7.544
83.5603 0.084
209.656 3.56
101.197 2.248
176.774 3.9
114.621 7.74
65.8522 1.496
151.343 10.6
69.7391 0.572
64.717 11.096
71.7238 2.986
98.2076 6.254
223.407 11.554
212.736 6.368
190.533 10.112
233.949 9.222
241.445 6.382
189.663 7.534
245.042 3.34
77.1112 6.89
25.6931 6.79
149.597 11.726
192.471 8.664
48.9261 10.494
170.215 6.698
190.898 2.976
223.466 0.916
83.4608 3.164
196.241 5.91
45.5837 2.792
224.068 0.806
90.2945 3.738
36.3961 9.82
19.8105 1.672
27.0677 0.598
18.2479 0.452
168.622 2.53
220.293 2.728
156.928 1.98
17.8412 11.816
61.0775 4.704
86.0554 1.32
43.8639 11.376
127.085 9.292
168.126 2.954
127.658 3.788
134.054 4.498
58.9171 10.022
31.875 1.868
13.7044 0.666
242.031 4.204
60.5367 6.864
16.9438 2.722
137.236 2.162
222.238 1.29
38.4445 8.946
95.6935 8.39
13.6797 0.642
52.9482 9.006
217.136 11.616
95.8328 11.596
207.322 8.734
54.7405 6.11
46.3018 0.264
226.475 7.116
87.9336 3.94
240.552 9.728
48.7867 11.308
23.3736 1.252
171.736 11.416
17.5824 4.64
8.57419 4.834
111.828 2.568
110.559 3.446
50.543 5.006
7.10653 5.58
203.991 3.012
60.1252 5.084
142.482 0.188
219.967 0.408
140.106 11.458
74.887 8.642
185.69 10.884
17.4251 0.578
33.1537 11.298
16.5201 5.912
41.5198 1.694
147.403 2.942
82.8748 7.556
108.217 5.976
225.692 9.748
186.579 6.712
181.468 1.04
165.361 9.646
128.819 9.43
100.91 6.97
47.9023 11.584
103.597 10.17
49.4855 2.914
60.1456 10.6
239.157 11.85
178.393 0.04
233.667 5.444
158.404 4.146
93.3488 7.814
51.2591 6.434
37.6259 9.166
198.202 7.416
83.1203 7.622
171.991 1.12
65.9751 10.326
125.585 9.116
86.2379 4.876
125.407 7.524
207.111 3.576
235.457 11.198
157.907 8.48
248.136 10.994
117.098 2.058
18.4761 7.206
238.679 6.936
144.915 5.296
32.9176 2.604
237.144 9.358
223.457 8.626
66.5949 8.034
40.4666 11
85.2901 7.904
87.5815 1.706
50.8062 11.248
203.813 9.886
13.1446 7.92
61.515 4.838
241.228 10.378
114.592 4.524
56.879 9.924
119.588 1.638
88.8911 5.938
76.113 9.204
152.946 10.866
162.29 8.38
242.24 0.248
155.672 7.612
31.4355 4.942
135.251 3.256
13.9341 0.258
211.127 10.464
119.596 2.816
221.279 4.97
233.21 4.994
34.0065 3.268
10.4842 0.762
185.108 7.192
160.342 7.736
97.557 11.106
97.2358 9.092
170.56 5.406
104.867 0.628
14.4718 4.446
217.033 0.224
104.439 2.21
51.128 0.144
35.0977 10.014
68.9489 8.788
147.051 4.9
236.289 2.022
143.194 0.694
149.249 2.092
85.5409 10.066
28.441 2.386
174.565 0.484
100.742 5.192
161.196 11.748
78.7449 1.246
187.402 8.626
10.2926 0.922
12.4051 11.806
216.135 10.124
193.475 2.486
61.3732 4.202
35.6302 4.896
82.273 7.216
201.129 0.67
18.3414 11.694
33.3665 5.37
24.5463 6.004
133.848 0.706
163.194 9.428
52.0089 3.352
210.347 2.57
158.164 0.822
24.1432 3.624
87.0725 9.352
20.648 0.718
25.3004 1.33
47.6104 6.018
100.942 6.816
241.205 8.362
208.019 4.162
102.74 2.946
187.509 6.468
17.1019 1.318
193.13 8.672
118.41 4.276
144.991 5.182
41.319 9.778
73.9408 9.386
111.03 4.492
89.0249 6.95
10.4141 3.278
18.8503 1.526
186.418 6.64
35.2954 8.706
36.8866 1.134
168.682 4.83
121.005 4.312
38.3566 5.04
125.398 2.034
12.1178 1.14
146.496 11.878
19.8486 3.544
244.666 0.02
106.061 5.874
13.6007 10.516
39.1664 6.892
97.1005 10.108
16.7382 0.75
198.912 9.666
213.896 5.354
31.4987 2.216
11.5693 1.072
124.338 6.666
151.158 4.872
207.313 1.922
124.022 1.29
243.745 1.048
90.4086 2.346
29.7166 8.908
128.036 4.776
79.659 10.334
240.839 11.83
51.8235 1.298
195.344 10.758
150.611 9.964
126.258 8.614
38.7279 11.38
19.3782 3.338
108.84 7.092
95.4685 8.126
34.5784 6.052
82.4712 10.466
149.843 9.556
13.5232 0.06
62.4366 7.454
30.7715 2.67
146.338 8.082
249.632 4.256
35.4071 5.06
67.5066 10.478
106.33 5.064
144.964 0.766
14.7193 10.532
173.49 0.104
17.1455 1.32
230.795 0.808
11.4963 3.8
46.1027 11.906
124.123 0.356
149.542 3.58
55.2265 9.752
19.2363 2.55
162.253 5.37
120.371 8.844
107.535 9.046
100.182 0.252
154.397 4.722
193.123 9.232
193.76 6.074
138.669 6.988
157.211 4.184
162.312 4.062
130.375 11.382
30.3659 6.5
158.023 6.284
130.946 7.804
131.326 1.354
31.2647 1.508
142.873 9.02
167.892 0.326
209.048 9.036
91.6274 8.452
160.983 11.996
244.658 11.956
232 0.428
41.3584 0.92
226.626 11.018
187.439 1.062
17.8745 8.534
109.556 6.468
32.457 6.44
118.496 8.002
221.301 3.606
13.0952 7.634
45.9277 5.99
173.866 7.348
26.8791 8.698
168.499 3.7
49.4301 5.678
217.299 0.402
51.5767 5.598
148.527 2.298
12.9647 4.648
213.034 2.564
29.3165 4.288
128.704 0.048
57.5844 4.072
37.4944 7.766
34.536 5.244
103.452 0.288
22.4091 0.802
18.8451 9.57
238.064 8.266
204.612 8.842
214.279 8.036
60.7311 6.174
184.182 7.112
211.631 9.666
107.198 5.376
190.995 1.314
235.933 3.826
185.752 4.72
35.4657 2.088
219.921 0.91
26.3856 1.532
65.6862 4.884
98.195 9.232
16.3945 9.046
222.636 0.336
207.003 2.18
48.4855 11.766
182.715 7.166
28.7495 1.47
110.601 7.576
159.258 5.212
63.7521 2.926
29.3284 10.648
76.2697 6.336
94.4619 10.792
180.271 4.366
173.913 1.348
172.676 7.602
40.5152 11.652
129.789 2.178
64.2338 6.23
97.5682 1.884
97.1412 6.228
44.0953 7.62
107.01 0.908
197.85 5.004
118.143 9.48
67.8935 7.62
195.433 9.652
212.927 7.796
22.2812 9.566
58.1435 2.542
17.054 1.048
210.882 6.178
21.0429 2.174
16.8468 0.366
165.347 6.916
190.324 3.228
32.7533 2.626
171.088 2.932
20.2867 5.622
58.1482 2.06
80.1485 8.614
19.0138 7.008
220.886 6.942
12.4196 2.174
212.744 8.92
92.9327 5.748
81.785 1.424
165.866 0.546
118.697 7.196
33.6647 1.09
240.661 9.91
156.398 2.998
108.491 6.146
116.437 2.48
226.349 4.174
120.291 3.994
52.187 1.644
109.007 0.764
33.6301 0.142
136.358 3.848
225.372 1.54
215.071 4.446
74.8981 9.38
183.149 5.082
141.061 7.976
138.074 6.422
23.7231 0.022
133.759 2.434
105.91 6.428
56.7345 10.88
152.889 3.54
55.7263 2.468
113.835 4.48
10.2381 3.566
122.334 11.82
191.799 2.588
64.1504 4.35
214.824 11.316
14.9023 9.836
10.8056 2.498
22.1596 1.922
36.3438 3.832
77.0033 9.15
17.7084 7.706
30.2694 10.726
168.288 10.032
29.1806 0.592
227.319 2.914
149.794 2.408
223.783 3.372
134.67 7.59
126.87 4.416
224.185 3.332
194.378 3.472
37.4268 5.642
70.1242 6.452
209.453 9.918
223.756 11.354
146.531 0.758
18.7979 3.292
154.045 0.628
140.396 8.898
92.5151 5.09
221.672 2.616
221.861 3.1
169.56 5.858
56.395 7.676
43.5306 9.218
249.35 3.53
48.294 5.652
94.7235 3.536
225.319 2.294
83.7311 9.46
127.959 0.736
84.4851 5.422
106.956 2.544
101.984 10.566
161.304 5.768
19.3976 5.658
232.397 0.808
94.2831 0.434
201.989 0.97
51.7399 7.502
202.36 2.056
145.329 3.526
93.9256 6.482
12.4202 0.692
144.446 2.844
121.397 5.772
210.012 8.222
19.317 7.396
152.066 2.824
58.7083 0.302
216.363 6.66
30.5849 6.906
17.1675 0.77
64.3333 6.424
41.2385 4.008
84.6043 1.698
24.7595 1.908
30.1514 4.756
65.4913 10.42
176.545 9.814
189.473 8.2
175.306 1.86
193.489 6.646
44.2567 11.402
248.258 7.602
105.418 2.922
114.906 2.298
78.7094 11.144
121.478 0.864
96.2896 5.228
183.107 11.236
65.4042 1.236
35.7618 1.126
124.765 4.192
240.605 10.644
238.515 5.128
102.554 9.354
141.673 6.31
92.376 2.248
39.4595 0.4
143.815 1.238
14.8797 10.134
49.5877 2.354
144.63 0.362
112.857 5.154
93.5276 5.41
9.49539 0.894
240.442 6.894
206.597 5.07
237.742 5.574
235.491 6.834
68.9319 4.704
53.4555 4.21
209.996 4.08
126.042 3.062
41.9085 8.08
162.906 9.778
29.2108 6.318
16.3692 1.682
58.4157 1.01
153.559 8.564
191.833 11.402
10.8647 2.376
12.8601 9.862
175.014 10.566
141.182 8.778
59.1674 4.38
16.1901 3.752
79.0934 8.782
150.982 11.09
11.2563 0.874
183.551 7.302
108.285 0.004
30.8264 4.704
112.373 7.858
62.2342 0.646
31.9319 7.246
103.661 1.29
159.143 5.384
127.338 3.908
107.549 5.612
178.93 0.414
122.815 2.828
221.965 2.252
165.783 0.388
63.4117 3.176
117.99 3.546
174.51 9.77
210.996 2.612
40.4921 7.626
116.862 8.534
39.1578 9.624
157.711 9.644
238.619 3.566
61.3827 10.828
12.8618 9.184
65.7504 9.692
122.315 0.394
152.738 1.376
88.2797 8.178
12.5274 7.338
32.4547 6.252
118.251 4.222
102.774 1.504
101.103 7.116
93.0477 9.952
12.9061 0.75
10.088 2.182
126.677 9.52
159.279 11.9
220.523 9.97
152.232 7.368
180.986 1.73
211.679 3.276
23.0164 4.072
103.234 5.37
139.555 6.874
15.3596 10.71
15.6457 1.948
173.438 9.548
34.8498 11.848
91.1293 2.544
162.471 7.728
171.713 10.41
35.6787 6.702
106.871 8.37
121.184 1.616
11.4874 0.798
159.751 1.646
88.0137 6.834
119.705 0.278
97.4629 2.122
73.9108 1.114
226.624 2.96
15.5314 5.34
224.771 11.364
111.704 0.42
86.7959 6.958
19.6305 5.02
133.175 4.148
115.542 1.934
230.698 7.282
45.8849 6.192
21.4939 6.06
84.2733 8.148
145.835 5.642
190.811 9.23
23.7297 10.968
228.761 5.268
165.039 9.826
104.321 6.97
12.5247 9.21
133.68 5.606
28.9362 11.418
226.085 2.86
177.324 5.042
60.6154 8.844
19.9719 9.18
99.6801 3.132
14.1881 0.636
133.333 11.452
197.133 5.966
178.078 5.112
113.038 10.912
103.232 2.944
232.417 2.2
64.9451 0.8
70.9536 2.99
13.5109 1.596
190.163 4.256
122.57 5.968
133.274 2.116
55.8258 10.916
207.706 1.952
203.606 5.886
11.1204 0.1
127.281 11.38
40.5646 0.346
206.545 11.602
21.5486 0.806
230.14 4.056
91.3581 6.054
19.9542 3.416
196.625 10.796
9.18004 0.68
129.14 0.616
232.688 10.496
218.844 3.796
178.853 10.462
97.1917 9.626
214.544 8.08
46.8128 9.526
12.0453 1.054
191.252 3.7
165.669 4.026
81.6264 3.446
41.4583 2.996
161.241 4.402
14.2511 2.946
17.5516 4.482
101.478 1.9
179.916 0.978
156.598 6.572
233.159 5.558
191.752 9.844
44.1264 0.122
201.309 11.482
223.499 1.628
197.28 5.024
55.7864 3.41
198.544 0.31
112.703 1.462
16.035 8.348
11.3949 7.602
15.666 4.484
25.6715 10.108
247.739 6.872
135.231 3.834
100.459 1.122
90.155 1.966
75.4436 1.922
214.954 11.15
149.988 0.482
116.234 9.196
137.764 6.972
142.306 0.406
130.905 3.15
59.8607 3.142
60.1762 10.358
127.076 6.092
178.458 6.97
204.114 10.846
166.63 10.944
195.88 2.404
28.0914 0.474
27.3724 4.318
44.6579 2.632
196.587 3.882
44.6352 2.158
246.104 2.868
22.0489 6
210.741 9.314
103.973 1.13
145.68 5.092
47.2315 10.706
80.0942 6.27
205.202 8.712
149.197 7.182
196.251 6.404
136.139 4.512
128.965 1.706
198.674 4.768
161.294 1.924
25.6726 4.476
226.199 1.286
171.29 6.248
122.328 3.804
209.991 5.08
57.4841 8.302
112.248 3.61
17.2721 3.12
221.227 7.71
195.915 10.784
148.504 0.978
35.6888 9.04
24.3619 8.004
233.155 8.908
205.357 10.622
119.479 11.304
123.624 3.778
202.503 11.818
15.243 5.144
56.6274 7.472
29.7015 2.066
168.122 2.604
9.12483 11.828
98.8469 10.808
158.89 10.06
30.2373 4.476
35.7207 9.708
160.198 6.41
31.1263 2.632
114.922 6.246
24.069 5.64
203.984 3.48
152.606 8.672
117.504 4.904
65.4619 10.796
183.13 3
44.3609 7.156
40.2945 5.482
226.47 4.262
181.509 1.708
101.116 3.13
32.4594 10.064
210.118 7.288
189.632 1.954
140.693 4.716
92.9994 2.98
88.7105 4.96
25.2599 11.518
171.198 11.308
203.279 8.25
55.5106 6.844
108.345 1.8
27.6756 7.948
44.6115 2.006
60.455 0.722
155.639 8.474
42.7752 8.25
16.283 6.194
190.671 7.68
55.8368 3.17
190.556 1.144
147.967 1.322
63.7508 3.87
13.1803 1.504
72.675 3.48
38.8506 4.628
26.8303 4.454
19.6882 0.512
32.714 11.368
238.261 11.398
210.054 0.216
159.539 0.99
66.2295 1.118
22.9168 5.964
157.266 8.74
233.423 1.348
15.1689 6.08
44.2562 0.264
158.283 11.792
189.52 6.948
173.003 7.134
64.3297 7.342
182.252 9.84
114.406 7.33
22.8748 3.292
205.654 6.716
147.897 11.008
194.096 7.18
13.5768 0.452
198.157 1.262
28.874 8.988
74.7642 6.188
143.37 8.272
45.281 11.354
13.7122 1.054
38.3278 1.328
109.297 3.626
46.9238 6.916
158.251 8.414
193.759 9.938
225.736 0.324
101.113 9.708
170.59 0.254
36.5576 2.39
22.678 5.17
98.8004 8.936
192.718 5.838
186.238 1.456
17.2084 0.608
14.9631 10.052
52.374 3.08
206.186 0.042
182.793 1.316
101.77 4.102
67.1453 1.838
12.86 11.166
178.109 0.638
241.663 0.944
20.8652 2.958
178.232 9.048
65.1728 1.722
32.5821 7.95
12.0304 8.806
240.827 8.112
73.475 9.988
103.728 11.25
20.1458 9.348
45.0713 10.264
42.7534 3.614
191.66 5.872
232.52 9.774
157.771 9.824
12.2227 9.974
100.705 3.016
175.699 0.5
27.1067 9.63
174.62 10.268
241.165 1.388
119.094 9.99
113.402 9.52
206.714 3.15
101.583 0.864
120.617 0.11
15.6475 10.168
192.229 2.244
19.3392 5.352
17.3564 3.908
171.924 0.234
15.5203 2.926
190.537 7.76
158.844 4.368
28.3999 0.668
138.179 1.65
66.7664 0.178
73.3466 9.498
184.29 3.94
18.8748 7.532
171.189 0.232
80.2443 7.604
247.433 3.158
151.218 3.77
170.014 10.104
115.927 0.308
179.357 8.492
158.649 1.8
117.571 10.916
62.8183 8.466
89.4165 9.05
55.8331 1.482
67.1881 4.68
101.835 8
180.158 10.54
197.867 6.692
187.749 5.81
48.3901 5.064
152.459 1.96
33.5966 0.662
218.426 0.46
224.072 7.016
20.1274 3.97
188.351 6.484
154.793 3.822
23.7826 10.044
45.4098 5.456
28.5566 5.154
245.204 1.18
198.482 2.314
81.541 3.02
61.2441 4.32
138.28 0.46
174.194 5.602
57.5804 5.676
14.7122 1.402
131.692 4.07
157.916 3.814
54.089 3.92
13.3851 0.538
234.867 3.422
125.695 2.552
25.2133 11.62
170.562 9.664
213.689 4.754
119.986 7.036
198.982 7.898
207.439 0.666
217.778 4.534
31.0199 0.814
191.119 10.656
37.5467 11.784
11.1354 3.39
238.416 10.576
210.531 6.214
219.537 0.244
82.4203 2.67
12.6157 3.582
88.1386 8.888
95.7834 8.414
160.937 2.002
42.2806 3.51
74.9853 9.556
62.9423 11.68
246.021 9.36
9.30975 0.634
191.535 0.56
223.571 8.24
91.4972 11.954
28.3864 0.918
133.315 0.662
153.744 0.152
79.2504 0.686
108.272 1.218
149.962 1.888
246.742 4.696
158.113 2.748
204.34 0.444
97.4622 5.412
237.16 7.44
236.037 4.144
54.1598 5.654
125.288 6.804
30.1751 6.862
10.2713 0.73
230.33 1.416
139.634 2.224
147.03 1.64
23.0429 6.794
165.094 7.682
29.4932 1.352
222.916 9.872
169.047 0.042
177.752 9.6
102.311 10.144
42.054 2.16
212.761 0.7
221.564 11.614
140.037 4.862
226.998 11.384
18.0388 5.074
55.2596 5.696
220.691 6.074
12.821 7.578
140.49 1.884
215.612 0.372
202.372 0.43
34.2741 6.1
213.164 1.554
152.33 4.958
153.06 2.108
158.695 2.324
148.345 3.966
85.7217 3.446
33.162 0.99
59.7015 6.646
242.451 10.788
79.7538 11.808
157.443 4.106
174.619 7.39
174.187 8.588
60.9845 11.658
230.212 6.428
34.6465 7.224
237.19 11.262
63.9249 4.722
132.291 2.802
44.3635 4.678
40.1634 5.564
48.8792 8.006
120.636 9.474
38.8448 3.908


==> anc/effCoefficients.txt <==
# Energy-dependent efficiency curve
# eff_E(x) = a/( 1 + exp(-b*(x-c))) + d
# x is reconstructed recoil energy in PE
# Coefficients given as: a b c d

# Nominal efficiency model
1.32045  0.285979 10.8646 -0.333322

# Syst model, +1 sigma
1.3439  0.285366 9.84596 -0.356364
# Syst model, +1 sigma
1.297  0.286592 11.8832 -0.31028


==> anc/ninPE.txt <==
0.5 0
1.5 0
2.5 0
3.5 0
4.5 0
5.5 0
6.5 0
7.5 0.00280702
8.5 0.00880958
9.5 0.0141531
10.5 0.0188187
11.5 0.0227526
12.5 0.0259063
13.5 0.0282646
14.5 0.0298595
15.5 0.0307674
16.5 0.0310948
17.5 0.0309609
18.5 0.0304823
19.5 0.0297632
20.5 0.0288904
21.5 0.0279333
22.5 0.0269436
23.5 0.0259587
24.5 0.0250036
25.5 0.0240928
26.5 0.0232336
27.5 0.0224266
28.5 0.0216693
29.5 0.0209569
30.5 0.0202845
31.5 0.019648
32.5 0.0190451
33.5 0.0184752
34.5 0.0179396
35.5 0.0174406
36.5 0.0169812
37.5 0.0165636
38.5 0.0161891
39.5 0.0158568
40.5 0.0155645
41.5 0.0153075
42.5 0.0150798
43.5 0.0148746
44.5 0.0146841
45.5 0.0145014
46.5 0.01432
47.5 0.0141346
48.5 0.0139413
49.5 0.0137375
50.5 0.013522
51.5 0.0132946
52.5 0.013056
53.5 0.0128071
54.5 0.0125493
55.5 0.012284
56.5 0.0120123
57.5 0.0117353
58.5 0.0114536
59.5 0.0111678
60.5 0.0108783
61.5 0.0105851
62.5 0.0102882
63.5 0.00998795
64.5 0.00968447
65.5 0.009378
66.5 0.00906901
67.5 0.00875808
68.5 0.00844603
69.5 0.00813374
70.5 0.00782229
71.5 0.00751282
72.5 0.00720659
73.5 0.00690483
74.5 0.00660879
75.5 0.00631968
76.5 0.00603859
77.5 0.00576652
78.5 0.00550432
79.5 0.0052527
80.5 0.00501219
81.5 0.00478316
82.5 0.00456585
83.5 0.0043603
84.5 0.00416646
85.5 0.00398415
86.5 0.00381308
87.5 0.0036529
88.5 0.00350318
89.5 0.00336344
90.5 0.00323316
91.5 0.00311181
92.5 0.00299884
93.5 0.00289369
94.5 0.00279579
95.5 0.00270458
96.5 0.00261953
97.5 0.0025401
98.5 0.00246576
99.5 0.00239601
100.5 0.00233038
101.5 0.0022684
102.5 0.00220965
103.5 0.00215374
104.5 0.00210029
105.5 0.00204897
106.5 0.00199949
107.5 0.00195156
108.5 0.00190496
109.5 0.00185948
110.5 0.00181498
111.5 0.0017713
112.5 0.00172834
113.5 0.00168601
114.5 0.00164426
115.5 0.00160304
116.5 0.00156234
117.5 0.00152214
118.5 0.00148245
119.5 0.00144328
120.5 0.00140465
121.5 0.00136659
122.5 0.00132914
123.5 0.00129231
124.5 0.00125617
125.5 0.00122073
126.5 0.00118604
127.5 0.00115214
128.5 0.00111905
129.5 0.00108683
130.5 0.00105548
131.5 0.00102507
132.5 0.000995617
133.5 0.000967147
134.5 0.000939678
135.5 0.00091324
136.5 0.000887841
137.5 0.000863503
138.5 0.000840229
139.5 0.000818021
140.5 0.000796878
141.5 0.000776791
142.5 0.000757744
143.5 0.000739718
144.5 0.000722687
145.5 0.000706621
146.5 0.000691483
147.5 0.000677233
148.5 0.000663827
149.5 0.000651218
150.5 0.000639356
151.5 0.000628191
152.5 0.000617669
153.5 0.000607738
154.5 0.000598347
155.5 0.000589444
156.5 0.000580981
157.5 0.00057291
158.5 0.000565188
159.5 0.000557773
160.5 0.000550629
161.5 0.000543721
162.5 0.000537016
163.5 0.000530488
164.5 0.000524113
165.5 0.00051787
166.5 0.000511739
167.5 0.000505706
168.5 0.000499758
169.5 0.000493882
170.5 0.000488071
171.5 0.000482316
172.5 0.00047661
173.5 0.00047095
174.5 0.000465329
175.5 0.000459745
176.5 0.000454194
177.5 0.000448675
178.5 0.000443185
179.5 0.000437723
180.5 0.000432289
181.5 0.000426882
182.5 0.000421504
183.5 0.000416155
184.5 0.000410839
185.5 0.000405556
186.5 0.000400314
187.5 0.000395114
188.5 0.000389966
189.5 0.000384872
190.5 0.000379843
191.5 0.000374884
192.5 0.000370008
193.5 0.000365222
194.5 0.000360536
195.5 0.000355962
196.5 0.000351509
197.5 0.000347187
198.5 0.000343007
199.5 0.000338977
200.5 0.000335108
201.5 0.000331407
202.5 0.000327882
203.5 0.000324536
204.5 0.000321378
205.5 0.000318407
206.5 0.000315627
207.5 0.00031304
208.5 0.000310641
209.5 0.00030843
210.5 0.000306402
211.5 0.000304551
212.5 0.000302869
213.5 0.000301348
214.5 0.000299979
215.5 0.000298751
216.5 0.000297652
217.5 0.000296671
218.5 0.000295793
219.5 0.000295007
220.5 0.0002943
221.5 0.000293659
222.5 0.000293071
223.5 0.000292528
224.5 0.000292017
225.5 0.000291532
226.5 0.000291066
227.5 0.000290616
228.5 0.000290183
229.5 0.00028977
230.5 0.000289387
231.5 0.000289051
232.5 0.000288783
233.5 0.000288615
234.5 0.000288591
235.5 0.000288764
236.5 0.000289208
237.5 0.000290013
238.5 0.000291292
239.5 0.000293188
240.5 0.000295876
241.5 0.000299573
242.5 0.000304545
243.5 0.000311118
244.5 0.000319687
245.5 0.000330736
246.5 0.000344846
247.5 0.000362726
248.5 0.000385224
249.5 0.000413365


==> anc/ninTrec.txt <==
-0.245 0
-0.235 0
-0.225 0
-0.215 0
-0.205 0
-0.195 0
-0.185 0
-0.175 0
-0.165 0
-0.155 0
-0.145 0
-0.135 0
-0.125 0
-0.115 0
-0.105 0
-0.095 0
-0.085 0
-0.075 0
-0.065 0
-0.055 0
-0.045 0
-0.035 0
-0.025 0
-0.015 0
-0.005 0
0.005 0
0.015 0
0.025 8.16062e-07
0.035 0
0.045 1.63212e-06
0.055 1.63212e-06
0.065 2.44819e-06
0.075 4.08031e-06
0.085 4.08031e-06
0.095 1.55052e-05
0.105 1.87694e-05
0.115 3.67228e-05
0.125 4.89637e-05
0.135 7.75259e-05
0.145 0.000112617
0.155 0.000141179
0.165 0.000228497
0.175 0.000270933
0.185 0.000338666
0.195 0.000471684
0.205 0.000634896
0.215 0.000775259
0.225 0.000927862
0.235 0.00117431
0.245 0.0013106
0.255 0.00156929
0.265 0.00192346
0.275 0.00221561
0.285 0.00247675
0.295 0.00296067
0.305 0.00327486
0.315 0.00381264
0.325 0.00439041
0.335 0.00483517
0.345 0.00539254
0.355 0.00607803
0.365 0.00675618
0.375 0.00751267
0.385 0.00811084
0.395 0.00870167
0.405 0.00953405
0.415 0.0103118
0.425 0.0112021
0.435 0.0119129
0.445 0.0127379
0.455 0.0136152
0.465 0.0146426
0.475 0.0154782
0.485 0.0163612
0.495 0.0170957
0.505 0.0182129
0.515 0.0188445
0.525 0.0199894
0.535 0.0210536
0.545 0.0217383
0.555 0.0224776
0.565 0.0233932
0.575 0.0239971
0.585 0.0250376
0.595 0.0255664
0.605 0.0261589
0.615 0.0266338
0.625 0.0276319
0.635 0.0279599
0.645 0.0287254
0.655 0.0288355
0.665 0.0292011
0.675 0.0297267
0.685 0.0300262
0.695 0.0305501
0.705 0.0307566
0.715 0.0309402
0.725 0.0309075
0.735 0.0311524
0.745 0.0314682
0.755 0.0313653
0.765 0.031305
0.775 0.0315547
0.785 0.0320019
0.795 0.0315392
0.805 0.0319766
0.815 0.0315212
0.825 0.0316812
0.835 0.0317824
0.845 0.0313009
0.855 0.0312911
0.865 0.0313327
0.875 0.0313433
0.885 0.0308879
0.895 0.031012
0.905 0.0308545
0.915 0.0306178
0.925 0.0303665
0.935 0.0306872
0.945 0.0301935
0.955 0.0304171
0.965 0.0300809
0.975 0.0298132
0.985 0.0296377
0.995 0.0298328
1.005 0.0294027
1.015 0.0294313
1.025 0.0291155
1.035 0.0291791
1.045 0.0290281
1.055 0.0288029
1.065 0.0287768
1.075 0.0284879
1.085 0.0286838
1.095 0.0282888
1.105 0.0286454
1.115 0.0283932
1.125 0.0283067
1.135 0.0278587
1.145 0.0280383
1.155 0.0279142
1.165 0.0275878
1.175 0.0275788
1.185 0.0273397
1.195 0.0271594
1.205 0.0269896
1.215 0.0270239
1.225 0.0268142
1.235 0.0264151
1.245 0.026602
1.255 0.0264845
1.265 0.0262715
1.275 0.0263368
1.285 0.0261907
1.295 0.0259802
1.305 0.0257068
1.315 0.0259353
1.325 0.0257598
1.335 0.0254628
1.345 0.025302
1.355 0.0252849
1.365 0.0251543
1.375 0.0248866
1.385 0.0251265
1.395 0.0249087
1.405 0.0250311
1.415 0.0246997
1.425 0.0244304
1.435 0.0244272
1.445 0.0240771
1.455 0.0242591
1.465 0.0239171
1.475 0.0240094
1.485 0.0238674
1.495 0.0234406
1.505 0.0235597
1.515 0.0235646
1.525 0.0230456
1.535 0.0229624
1.545 0.0231941
1.555 0.023217
1.565 0.0229664
1.575 0.0228122
1.585 0.0226359
1.595 0.0225151
1.605 0.0227861
1.615 0.0222075
1.625 0.0226318
1.635 0.0220802
1.645 0.0220125
1.655 0.0218525
1.665 0.0217693
1.675 0.021806
1.685 0.0216012
1.695 0.0216885
1.705 0.0213009
1.715 0.0214331
1.725 0.0213335
1.735 0.0211646
1.745 0.0209516
1.755 0.0210226
1.765 0.0209499
1.775 0.0209132
1.785 0.0207361
1.795 0.020821
1.805 0.0206431
1.815 0.0203004
1.825 0.0206815
1.835 0.0205338
1.845 0.020422
1.855 0.0201053
1.865 0.0197226
1.875 0.0199813
1.885 0.0198034
1.895 0.019721
1.905 0.0194206
1.915 0.0195365
1.925 0.019774
1.935 0.0194867
1.945 0.0193088
1.955 0.0190085
1.965 0.0190812
1.975 0.0190167
1.985 0.0190844
1.995 0.0186193
2.005 0.0186291
2.015 0.0187164
2.025 0.0186642
2.035 0.018443
2.045 0.0184406
2.055 0.0182218
2.065 0.0182675
2.075 0.018106
2.085 0.017986
2.095 0.0181794
2.105 0.0177722
2.115 0.0179126
2.125 0.0178546
2.135 0.0177404
2.145 0.0177673
2.155 0.0175535
2.165 0.0173185
2.175 0.0171308
2.185 0.0172907
2.195 0.0170696
2.205 0.0172826
2.215 0.0170549
2.225 0.0168909
2.235 0.0171487
2.245 0.016868
2.255 0.0168435
2.265 0.0166705
2.275 0.0167954
2.285 0.0165546
2.295 0.0163359
2.305 0.0164339
2.315 0.0162747
2.325 0.0161499
2.335 0.0162788
2.345 0.0160519
2.355 0.0160952
2.365 0.0159622
2.375 0.0157606
2.385 0.0157092
2.395 0.0155125
2.405 0.0156357
2.415 0.0156333
2.425 0.0153607
2.435 0.0154268
2.445 0.0154415
2.455 0.0153183
2.465 0.0150702
2.475 0.0151135
2.485 0.0151926
2.495 0.0148621
2.505 0.014925
2.515 0.0148768
2.525 0.0148825
2.535 0.014845
2.545 0.014712
2.555 0.0145871
2.565 0.0145675
2.575 0.0145814
2.585 0.0147201
2.595 0.0143635
2.605 0.0142778
2.615 0.0142093
2.625 0.0141326
2.635 0.0142452
2.645 0.0139343
2.655 0.0141187
2.665 0.0139449
2.675 0.0140126
2.685 0.0136764
2.695 0.0137384
2.705 0.0135899
2.715 0.0133222
2.725 0.0135817
2.735 0.0135107
2.745 0.0132398
2.755 0.0132667
2.765 0.0129991
2.775 0.0131998
2.785 0.0131663
2.795 0.0132749
2.805 0.0132006
2.815 0.0130578
2.825 0.0128611
2.835 0.0128824
2.845 0.0126082
2.855 0.0126237
2.865 0.0126286
2.875 0.012622
2.885 0.0126506
2.895 0.0124099
2.905 0.0124547
2.915 0.0122352
2.925 0.0122891
2.935 0.0122009
2.945 0.0121406
2.955 0.0120598
2.965 0.012183
2.975 0.0120793
2.985 0.0119447
2.995 0.0119692
3.005 0.0117578
3.015 0.0120492
3.025 0.0116999
3.035 0.0117187
3.045 0.011726
3.055 0.0115179
3.065 0.0114714
3.075 0.0115252
3.085 0.0115367
3.095 0.0112094
3.105 0.0112617
3.115 0.011495
3.125 0.0114942
3.135 0.0112111
3.145 0.0111776
3.155 0.0110764
3.165 0.0111515
3.175 0.0111637
3.185 0.0108406
3.195 0.0108585
3.205 0.0109026
3.215 0.0107998
3.225 0.0108128
3.235 0.0109132
3.245 0.0106047
3.255 0.0106839
3.265 0.0105068
3.275 0.0106798
3.285 0.0103754
3.295 0.0104937
3.305 0.010373
3.315 0.0103436
3.325 0.0102661
3.335 0.0102448
3.345 0.0102326
3.355 0.0101461
3.365 0.0102122
3.375 0.0100172
3.385 0.00999921
3.395 0.00998778
3.405 0.00997065
3.415 0.00992495
3.425 0.00999758
3.435 0.00975602
3.445 0.00976989
3.455 0.00983681
3.465 0.00958546
3.475 0.00963035
3.485 0.00956751
3.495 0.00960015
3.505 0.00945979
3.515 0.00948264
3.525 0.00948999
3.535 0.00955527
3.545 0.00923701
3.555 0.00930311
3.565 0.00928515
3.575 0.00928352
3.585 0.00911623
3.595 0.00904278
3.605 0.00912765
3.615 0.00898239
3.625 0.00900932
3.635 0.00894567
3.645 0.00892445
3.655 0.00888936
3.665 0.0086625
3.675 0.00877593
3.685 0.0088404
3.695 0.00878409
3.705 0.00870248
3.715 0.0085662
3.725 0.0085711
3.735 0.00843074
3.745 0.00858171
3.755 0.00844216
3.765 0.00846583
3.775 0.00856212
3.785 0.00842666
3.795 0.00822346
3.805 0.00812798
3.815 0.00820632
3.825 0.0081647
3.835 0.00807004
3.845 0.00817204
3.855 0.00810513
3.865 0.00804882
3.875 0.00809044
3.885 0.00795252
3.895 0.00792723
3.905 0.00795089
3.915 0.00796885
3.925 0.00777462
3.935 0.00778523
3.945 0.00776891
3.955 0.0076718
3.965 0.00766772
3.975 0.0076669
3.985 0.00760162
3.995 0.00767343
4.005 0.00752083
4.015 0.00742535
4.025 0.00745146
4.035 0.00742943
4.045 0.00730702
4.055 0.00740903
4.065 0.00718787
4.075 0.0073111
4.085 0.00723602
4.095 0.00705486
4.105 0.00724418
4.115 0.00716666
4.125 0.00715442
4.135 0.00713646
4.145 0.00711851
4.155 0.00709403
4.165 0.00709158
4.175 0.00696672
4.185 0.00690307
4.195 0.00681004
4.205 0.00695774
4.215 0.00692021
4.225 0.00681493
4.235 0.0067774
4.245 0.00680759
4.255 0.0066762
4.265 0.00671864
4.275 0.00650646
4.285 0.00683044
4.295 0.00663703
4.305 0.00657338
4.315 0.0066762
4.325 0.00648116
4.335 0.00655298
4.345 0.00633264
4.355 0.0063253
4.365 0.00636039
4.375 0.00643057
4.385 0.00630734
4.395 0.00626164
4.405 0.00619146
4.415 0.00626328
4.425 0.00627388
4.435 0.00613434
4.445 0.00617677
4.455 0.00607885
4.465 0.00619146
4.475 0.0059646
4.485 0.00600622
4.495 0.00602254
4.505 0.00603315
4.515 0.00596705
4.525 0.00595236
4.535 0.00595725
4.545 0.00591808
4.555 0.00592298
4.565 0.00583974
4.575 0.00581281
4.585 0.00577772
4.595 0.00566429
4.605 0.00585116
4.615 0.00568387
4.625 0.00571896
4.635 0.00555575
4.645 0.00564062
4.655 0.00570019
4.665 0.00572059
4.675 0.0056651
4.685 0.00556228
4.695 0.00552637
4.705 0.00545945
4.715 0.00556228
4.725 0.00542518
4.735 0.00539417
4.745 0.00543579
4.755 0.00548557
4.765 0.00548557
4.775 0.00528808
4.785 0.00529135
4.795 0.00518689
4.805 0.00514364
4.815 0.00519668
4.825 0.00510692
4.835 0.00511181
4.845 0.0051469
4.855 0.00509059
4.865 0.00524728
4.875 0.00508896
4.885 0.00515914
4.895 0.00499512
4.905 0.00493881
4.915 0.00507509
4.925 0.00493962
4.935 0.00479436
4.945 0.0048319
4.955 0.00481966
4.965 0.00497635
4.975 0.00494126
4.985 0.00492575
4.995 0.00482864
5.005 0.00489311
5.015 0.00479028
5.025 0.004796
5.035 0.00473479
5.045 0.00478457
5.055 0.00475356
5.065 0.00476417
5.075 0.00453567
5.085 0.00469072
5.095 0.00457648
5.105 0.00456423
5.115 0.00455934
5.125 0.00455363
5.135 0.00453241
5.145 0.00451609
5.155 0.00443611
5.165 0.00461238
5.175 0.0044712
5.185 0.00441408
5.195 0.00435696
5.205 0.00440837
5.215 0.00440837
5.225 0.0043798
5.235 0.0043643
5.245 0.00418721
5.255 0.0042223
5.265 0.00419293
5.275 0.00428596
5.285 0.00429738
5.295 0.00418232
5.305 0.00417416
5.315 0.00409582
5.325 0.00414641
5.335 0.00422883
5.345 0.00425658
5.355 0.00400931
5.365 0.00402237
5.375 0.0040289
5.385 0.00405093
5.395 0.00402319
5.405 0.0039326
5.415 0.00397177
5.425 0.00399544
5.435 0.00386895
5.445 0.00399299
5.455 0.00382488
5.465 0.00399218
5.475 0.00390567
5.485 0.00382978
5.495 0.00379306
5.505 0.0038208
5.515 0.00382162
5.525 0.0037343
5.535 0.00373593
5.545 0.00369676
5.555 0.00377347
5.565 0.0036429
5.575 0.00362984
5.585 0.00365841
5.595 0.00358088
5.605 0.00366412
5.615 0.00366983
5.625 0.00362658
5.635 0.00361352
5.645 0.00356374
5.655 0.00359149
5.665 0.00355721
5.675 0.0034903
5.685 0.00352376
5.695 0.00342828
5.705 0.00338421
5.715 0.00343072
5.725 0.00338503
5.735 0.00343236
5.745 0.0033279
5.755 0.00342256
5.765 0.00334422
5.775 0.00337768
5.785 0.0033687
5.795 0.00334504
5.805 0.00329363
5.815 0.003323
5.825 0.00336299
5.835 0.00340461
5.845 0.00322834
5.855 0.00331566
5.865 0.00326098
5.875 0.00320386
5.885 0.00324956
5.895 0.00311817
5.905 0.00319243
5.915 0.0030994
5.925 0.00319488
5.935 0.00319243
5.945 0.00306268
5.955 0.00307329
5.965 0.00316958
5.975 0.0030129
5.985 0.00304065
5.995 0.00311001
6.005 0.00295496
6.015 0.00300311
6.025 0.0029876
6.035 0.00298679
6.045 0.00297047
6.055 0.00302514
6.065 0.00296149
6.075 0.00302351
6.085 0.00296394
6.095 0.00292395
6.105 0.00290355
6.115 0.00285295
6.125 0.00285295
6.135 0.00290681
6.145 0.00284887
6.155 0.00295088
6.165 0.00282765
6.175 0.00274605
6.185 0.00282031
6.195 0.00278114
6.205 0.00284071
6.215 0.00279828
6.225 0.00266199
6.235 0.00281297
6.245 0.00274523


==> anc/scintRespCoefficients.txt <==
# Scintillation response curve
# Eee(x) = a*x + b*x*x + c*x*x*x + d*x*x*x*x
# x is recoil energy in MeVnr
# Coefficients given as: a b c d

# Nominal scintillation model
0.0554628 4.30681 -111.707 840.384

# Syst model 0, +1 sigma
0.0613632 3.51547 -85.5548 595.562
# Syst model 0, -1 sigma
0.0495624 5.09815 -137.858 1085.2

# Syst model 1, +1 sigma
0.055413 3.93597 -93.1045 630.092
# Syst model 1, -1 sigma
0.0555126 4.67765 -130.309 1050.68

